Chaos and pole-skipping in a simply spinning plasma

We study the relationship between many-body quantum chaos and energy dynamics in holographic quantum field theory states dual to the simply-spinning Myers-Perry-AdS$_5$ black hole. The enhanced symmetry of such black holes allows us to provide a thorough examination of the phenomenon of pole-skipping, that is significantly simpler than a previous analysis of quantum field theory states dual to the Kerr-AdS$_4$ solution. In particular we give a general proof of pole-skipping in the retarded energy density Green's function of the dual quantum field theory whenever the spatial profile of energy fluctuations satisfies the shockwave equation governing the form of the OTOC. Furthermore, in the large black hole limit we are able to obtain a simple analytic expression for the OTOC for operator configurations on Hopf circles, and demonstrate that the associated Lyapunov exponent and butterfly velocity are robustly related to the locations of a family of pole-skipping points in the energy response. Finally, we note that in contrast to previous studies, our results are valid for any value of rotation and we are able to numerically demonstrate that the dispersion relations of sound modes in the energy response explicitly pass through our pole-skipping locations.

==> anc/SCH_Sound_Sector_Modes_test.dat <==
{{I/20, {1.5593298340813142215908588985032812276612310434654703291141`40. - 
    1.3734580038113744552461573248970563777917230550620395741621`40.*I, 
   -1.5593298340813142215908588985032812275739467129060783117871`40. - 
    1.3734580038113744552461573248970563775471888000302653006427`40.*I, 
   -1.5585369386272393766115789742120081782538384046566499360175`40. - 
    1.373698445586151171303877915622110387062006560920703404972`40.*I, 
   1.5585369386272393766115789742120081785983134072700783629242`40. - 
    1.3736984455861511713038779156221103859969026651433055798476`40.*I, 
   -6.094740352639708583730042049349558154315253449370489`40.*^-44 - 
    2.0015069175178175672742257450219219369838301488475044887931`40.*I, 
   2.31425348337892454733828642350244874653032816033065254`40.*^-43 - 
    1.9878316659233887160873512893359912882400203399880671988703`40.*I, 
   2.956823512200167964146660442420146383465805235306628`40.*^-45 + 
    0.0296816305735816812060232133564633640096707156236400266425`40.*I, 
   -3.6572743542749791994628041055827839044408137969043258`40.*^-44 - 
    0.0280145871013771583616173687404710391360222474332886854979`40.*I}}, 
 {I/10, {1.5581429210418028989828319874177641184430502545582593084404`40. - 
    1.3738190605854052048684397021881822765158738352827702266266`40.*I, 
   -1.5581429210418028989828319874177641184430502341951109981477`40. - 
    1.3738190605854052048684397021881822765158738509214309349293`40.*I, 
   -1.5549615782302797291113644339808476836522695275175595048587`40. - 
    1.374784333581122402562419204692578755012041782095605167004`40.*I, 
   1.5549615782302797291113644339808476841263606482178282378218`40. - 
    1.3747843335811224025624192046925787547810515821320776939771`40.*I, 
   -9.22040239388434498247727115356816240101017625881228`40.*^-46 - 
    2.0048157933366225399604052666946860752468189389598228835011`40.*I, 
   1.08502457025786167728007493795160635422721479495798`40.*^-45 - 
    1.9874686735051697348567465250353981506396702110435434159441`40.*I, 
   4.25139156646289518950278732437871062779781522909266743093`40.*^-40 + 
    0.0609162509058437415995386371788273802890685352597267439686`40.*I, 
   6.5639896665755006944483842263641623463297149381769568312`40.*^-41 - 
    0.0542435814496400643813853225630214182187099873926481505244`40.*I}}, 
 {(3*I)/20, 
  {1.5561679501421991194740635211749320214129274314539844994072`40. - 
    1.3744229753086756124742985600655191153747615657023803286474`40.*I, 
   -1.5561679501421991194740635211749320213092852237050807809084`40. - 
    1.3744229753086756124742985600655191153552955255421173341527`40.*I, 
   -1.5489730265538342657532055256723526546957511478791869442723`40. - 
    1.3766081853621376160158106245369193529121330831305823800461`40.*I, 
   1.548973026553834265753205525672352654887670926640932418927`40. - 
    1.3766081853621376160158106245369193526697675161001359003358`40.*I, 
   -5.1944954088575274046850119662381818108183716502851965714587643345898`40.\
*^-48 + 0.0935948414908423616083912822890393066920764595614397607219`40.*I, 
   7.025012758861808662893668603460171186098182742956622`40.*^-45 - 
    0.0785646724085306391566579670005682362892363774682886307948`40.*I}}, 
 {I/5, {-1.5534096744151367463094349525779155123297389482181268221371`40. - 
    1.3752727939469822455029018690290928376860084527566678344502`40.*I, 
   1.5534096744151367463094349525779155123297389484023842339017`40. - 
    1.3752727939469822455029018690290928376860084539129355610811`40.*I, 
   -1.540525714377502376895291484358552678000156930926084878724`40. - 
    1.3791915798022808272088388195381169664446541019507457798101`40.*I, 
   1.5405257143775023768952914843585526779982224776474072793735`40. - 
    1.3791915798022808272088388195381169664457662271659690010511`40.*I, 
   1.297578776547406104885810959623206744712197626119789003`40.*^-42 + 
    0.1276137848518534810117173961681953873976308621729183977939`40.*I, 
   -4.5026243351462768384398112258459255712896407254424`40.*^-47 - 
    0.1008527413832324693687205443569962764572526857935328435948`40.*I}}, 
 {I/4, {1.549874596446212766080068887843891948368437362818731985439`40. - 
    1.3763724137750532864612317617406493885898354967309584982385`40.*I, 
   -1.5498745964462127660800688878438919486950857996403475000225`40. - 
    1.3763724137750532864612317617406493882128828110886291620798`40.*I, 
   1.5295534618232217768659399621691214977999418282012766494035`40. - 
    1.3825658077221651604231867142482389149909747877666533065816`40.*I, 
   -1.529553461823221776865939962169121496081323297970338783099`40. - 
    1.3825658077221651604231867142482389148906596293221068653206`40.*I, 
   6.2170153776571588582390820074598168819104262837368175997382`40.*^-38 + 
    0.1628750871646229651035023117246613793721448224379135509211`40.*I, 
   -4.9411288291498716409666181153555746738246333525041532621694`40.*^-38 - 
    0.1209810551791777579489491142330177752875772137016231647247`40.*I}}, 
 {(3*I)/10, 
  {-1.5455708043980208924088069253568908006874676376715294308712`40. - 
    1.3777262199419332467774610640903963384019271416159753158508`40.*I, 
   1.5455708043980208924088069253568908006870130999859663287843`40. - 
    1.3777262199419332467774610640903963384019785566583744918716`40.*I, 
   -1.5159668531888834729659223164637621067351443586377540193292`40. - 
    1.3867730455726500990541170756907084229884870329547934697786`40.*I, 
   1.5159668531888834729659223164637621067351238358165643799709`40. - 
    1.3867730455726500990541170756907084229884836838729929566488`40.*I, 
   5.509646704745532518329754021589135251661839540330169`40.*^-44 + 
    0.1992864772564702180716107104044992720207163230652646610407`40.*I, 
   1.4658374818399688821418872500228077936406576535990072031`40.*^-41 - 
    0.1388227150972077255562204682451035221676157796932074822078`40.*I}}, 
 {(7*I)/20, {1.54050774336499370975031229925843596280988471931532890786`40. - 
    1.3793386250064823698826206832665104995384015341324304637367`40.*I, 
   -1.5405077433649937097503122992584359627420980314546075286609`40. - 
    1.3793386250064823698826206832665104989126407355424652310907`40.*I, 
   1.499649475034384988760360335740701075933285189709324236737`40. - 
    1.3918680102863795940365699904461495762925792115792595738652`40.*I, 
   -1.4996494750343849887603603357407010753836110096722259169758`40. - 
    1.3918680102863795940365699904461495787552611370438638044872`40.*I, 
   1.016412591032394229312691062147829864147754299112130754436`40.*^-39 + 
    0.2367614048950293425890017034960576084971137259177787657665`40.*I, 
   4.595970430079071461278177546103919804158524576983139976611`40.*^-39 - 
    0.1542523698738695222874400769617183879040434372240822436891`40.*I}}, 
 {(2*I)/5, 
  {-1.5346959085329458023554737930063133577097496555464342520389`40. - 
    1.3812135192950283373014895701711555710625421907864698558317`40.*I, 
   1.5346959085329458023554737930063133574228937789417053761878`40. - 
    1.381213519295028337301489570171155570678140092889709423641`40.*I, 
   -1.4804526459256729289869967689312808868088983253246223261662`40. - 
    1.3979202291062958122188834844283911192247749659574536653305`40.*I, 
   1.4804526459256729289869967689312808868464453664326523070602`40. - 
    1.3979202291062958122188834844283911193983031430226374753343`40.*I, 
   -5.80097937532034019903758424060067701075079626914631190613301055`40.*^-53 \
+ 0.2752189582449709307895250078789347698290311380335191717785`40.*I, 
   5.0295251096956273669734301948866367319997010116634`40.*^-47 - 
    0.1671481897805323587813476921962403028181789682357245238168`40.*I}}, 
 {(9*I)/20, 
  {-1.5281464438850398337529436835653573412726710919629833569849`40. - 
    1.38335364457021981035582654131428923030736657805411361562`40.*I, 
   1.5281464438850398337529436835653573409383620604875508226835`40. - 
    1.383353644570219810355826541314289231313585237079692826837`40.*I, 
   -1.4581880686109942727932287889272357834941342703351229145999`40. - 
    1.4050171206111172970987836733775663875626926945436349311131`40.*I, 
   1.4581880686109942727932287889272357834953953790467886594912`40. - 
    1.4050171206111172970987836733775663875645424967775312096462`40.*I, 
   -6.79194706851495961774363823244122881996511080588091`40.*^-46 + 
    0.3145837181475604308404316969517654703838397855416137853233`40.*I, 
   2.53442716747186903584239113282919191461449183232336410507367`40.*^-37 - 
    0.1773940849183170804983405653558479733154421141696782896041`40.*I}}, 
 {I/2, {1.5208706282316564966096208384063164330514773830013781366044`40. - 
    1.385759909578554133346601404188892028762727007598964116629`40.*I, 
   -1.52087062823165649660962083840631643252720812817988950721`40. - 
    1.3857599095785541333466014041888920271330849048840099903214`40.*I, 
   -0.0906609257689966302168732209509694302619615955922533560557`40. - 
    2.0337029894465195701364517362704446731951373126395623025722`40.*I, 
   0.0906609257689966302168732209509694300334130694397874321965`40. - 
    2.033702989446519570136451736270444693636853469994983771767`40.*I, 
   1.432617524430148845721873380816231437397774487979689498591`40. - 
    1.4132681745437496475545198763791285896801790744673734400029`40.*I, 
   -1.4326175244301488457218733808162314374139649999749120006268`40. - 
    1.4132681745437496475545198763791285896858751563698523129757`40.*I, 
   2.9823115936492349227624633502757832476210877569852996097855025595909`40.*^\
-48 + 0.3547855646076629568219340557352525843316159930762586207578`40.*I, 
   -4.153879476289273205671936521601847270252998748342972759`40.*^-42 - 
    0.1848821328795257653454646285616574362743835816746343245217`40.*I}}, 
 {(11*I)/20, 
  {-1.5128792297596951515847680966117325979328668689361218399851`40. - 
    1.3884306734493422067136665170385565485018636953626906484066`40.*I, 
   1.5128792297596951515847680966117325979327385793106129369892`40. - 
    1.3884306734493422067136665170385565485017930007327568716032`40.*I, 
   -0.1126609378092166074612432132700792225563264915809268561119`40. - 
    2.0390602778885179798619482597768552067118874602394370402035`40.*I, 
   0.1126609378092166074612432132700792223289669354120665579673`40. - 
    2.0390602778885179798619482597768551883301194044579209419681`40.*I, 
   -1.4034382223215497721690185734461391546138031345733610456855`40. - 
    1.4228106554610268223071066418482117248003254803929556296626`40.*I, 
   1.4034382223215497721690185734461391546137472325125934936459`40. - 
    1.4228106554610268223071066418482117248003006382764042536834`40.*I, 
   -5.49123023305877882451363274897036962949468719260742`40.*^-46 + 
    0.3957594486584770862767342412645078934907538798061257871037`40.*I, 
   -1.620908433014173259280952894859227413513676657034500115`40.*^-42 - 
    0.1895151597986709170460415705452925515790784329712992393652`40.*I}}, 
 {(3*I)/5, 
  {1.5041817118253104787661549421087936509112122124554530086944`40. - 
    1.3913610312417781892131655394955250355940188083890942584221`40.*I, 
   -1.504181711825310478766154942108793650911870971323361564626`40. - 
    1.3913610312417781892131655394955250355937028744013364009877`40.*I, 
   -0.1368535538073943287406212625025310659487968559396504525615`40. - 
    2.0436691304076224870040842799614539102318854838946228719676`40.*I, 
   0.1368535538073943287406212625025310659488232061144917541355`40. - 
    2.0436691304076224870040842799614539102321197256431469473124`40.*I, 
   -1.3702615559371591953980730302487650265466965355308695730735`40. - 
    1.4338174667738173025386707084964199565685448398520308144426`40.*I, 
   1.3702615559371591953980730302487650268215575366007494928611`40. - 
    1.4338174667738173025386707084964199567885348544441655068233`40.*I, 
   -4.8235562436598851831191170980489602058811704120766`40.*^-47 + 
    0.4374451406866465229514811853293430002575066423489945657293`40.*I, 
   -2.36227754838136072179348530608845667863781473849010272129`40.*^-40 - 
    0.1912093953127086160155820798917204799072076959621765261507`40.*I}}, 
 {(13*I)/20, 
  {-0.1630849636145003568479829988732564027519421182352248414574`40. - 
    2.0472179474194959475329491312749477171337910525170013232342`40.*I, 
   0.1630849636145003568479829988732564027519424304838487521185`40. - 
    2.0472179474194959475329491312749477171337889042613443038353`40.*I, 
   1.494785277078813563531664240767250687731197439023981544732`40. - 
    1.3945421443942562731083811769766462066794865100983126531816`40.*I, 
   -1.4947852770788135635316642407672506877311989082354582748626`40. - 
    1.3945421443942562731083811769766462066794902219066341993404`40.*I, 
   -1.3325815101146815931494732131386436079717881137980038570518`40. - 
    1.4465081447799435547079445700554953717349141664263753306122`40.*I, 
   1.3325815101146815931494732131386436079782906867693042485908`40. - 
    1.4465081447799435547079445700554953717381728427346019111871`40.*I, 
   6.3959416432567808322520595476137620695189241421672389103282`40.*^-57 + 
    0.4797869643845001478063338525932448089553424507688842755765`40.*I, 
   -6.5897111178480564969313339470549444051900087371038771042615434287103`40.\
*^-48 - 0.1898970978226926664397851107229603018586335315598604763068`40.*I}}, 
 {(7*I)/10, 
  {0.1911241297390013765646268643067974785006768245127108227793`40. - 
    2.049432602640618385349937574313595808302187345958939172047`40.*I, 
   -0.1911241297390013765646268643067974785006768194485154424193`40. - 
    2.0494326026406183853499375743135958083021873464334102514553`40.*I, 
   -1.4846937447467759017714019331809677439298327401850019787067`40. - 
    1.3979606662160072809997951288727275354663077407105515084487`40.*I, 
   1.4846937447467759017714019331809677439282841131006762594564`40. - 
    1.3979606662160072809997951288727275354628412613004291245202`40.*I, 
   -1.2897261734195031444822890972951421274825530618908870150064`40. - 
    1.4611644880531175731609697538062530085989462735015237520174`40.*I, 
   1.2897261734195031444822890972951421271389883412392845527572`40. - 
    1.4611644880531175731609697538062530090516862032716140172531`40.*I, 
   -5.003044639476769120611500169113555288275647530851283784645`40.*^-39 + 
    0.5227335237768437624241001469932292958553043392564832699811`40.*I, 
   -2.6076652970774281567974739960069445682528714544317324195`40.*^-41 - 
    0.1855290243457314720726014184279545738040391897301583434419`40.*I}}, 
 {(3*I)/4, 
  {1.4739062671008034597803124713864682228179774472239451866918`40. - 
    1.4015983172923760733391913817036186907306363780221535624369`40.*I, 
   -1.4739062671008034597803124713864682228585605621648079782973`40. - 
    1.4015983172923760733391913817036186908964557186470930653406`40.*I, 
   -1.2407804116037172034520904267316807614436847312014540640223`40. - 
    1.478153207520920242558497115561965354313753961822505506946`40.*I, 
   1.2407804116037172034520904267316807605435619046058784715634`40. - 
    1.4781532075209202425584971155619653547247192347138514855086`40.*I, 
   1.239063404981807084268289152517179471249103017619182`40.*^-45 + 
    0.566237429256434634379473525536036333860920787132631424195`40.*I, 
   4.223069785544175878897344162674891270937057108141313807683`40.*^-39 - 
    0.178076602665297232849130704090248005188282003136029451501`40.*I}}, 
 {(4*I)/5, 
  {-0.2514286360956985395750330326352988228117670689967036300724`40. - 
    2.0491049340738517454149514816802020534347092946121964647295`40.*I, 
   0.2514286360956985395750330326352988228117670691645721495823`40. - 
    2.049104934073851745414951481680202053434709294338290026362`40.*I, 
   1.4624159052077231204542539320786571325949729916975016516581`40. - 
    1.4054316659637654095678492367635642350859600842880751102236`40.*I, 
   -1.4624159052077231204542539320786571326404588364413505277294`40. - 
    1.4054316659637654095678492367635642350218474471010678181554`40.*I, 
   1.1844566005313841352393883886949261779545154312118796024613`40. - 
    1.4979594546965329879771208156768947203516766604666868551141`40.*I, 
   -1.1844566005313841352393883886949261779545154752936275327138`40. - 
    1.4979594546965329879771208156768947203516768892668620883709`40.*I, 
   -4.38480416152687474541136789780416734578990359997018`40.*^-46 + 
    0.610255027253229476636746355372658946382885953807084800612`40.*I, 
   4.8837262017130469595766286130573749618352041549159805740495`40.*^-38 - 
    0.1675336564418022863554125668921992435774556810227827274914`40.*I}}, 
 {(17*I)/20, 
  {-0.2830468038926902891911578124559571848760965048232570996956`40. - 
    2.0463960395441282839127937111638992527840438378001126123053`40.*I, 
   0.2830468038926902891911578124559571848756255568992779983337`40. - 
    2.0463960395441282839127937111638992527834412780113634705202`40.*I, 
   1.4502080994689149914229128608747144071741425643485802384574`40. - 
    1.4094321632209259278297966113388162577047310006391882680025`40.*I, 
   -1.450208099468914991422912860874714407153142628331973885594`40. - 
    1.4094321632209259278297966113388162577150837324642597766283`40.*I, 
   -1.1188654228703793469325653100322042829001532655423477617942`40. - 
    1.5212375789740979942738522637330277956953310902676326143374`40.*I, 
   1.1188654228703793469325653100322042818987909873465415347687`40. - 
    1.5212375789740979942738522637330277960859848339450253356696`40.*I, 
   4.921531807171383523936974504192939427903472037865566`40.*^-45 + 
    0.6547461370481061849989965363960640250614470059102667167801`40.*I, 
   -3.27050195977893769552050956475681140055393048354271729`40.*^-43 - 
    0.1539175402967884613463531531647466639547707997136290357416`40.*I}}, 
 {(9*I)/10, 
  {0.3152395140155479806077484483337758774119309043150200075124`40. - 
    2.0420135877363843841596553170895027072561037731027867493269`40.*I, 
   -0.3152395140155479806077484483337758774119309136132702684112`40. - 
    2.0420135877363843841596553170895027072561037808643929894924`40.*I, 
   -1.4372590847627507464560062338322123616573665117463843811408`40. - 
    1.4135664683569415416249255237308517657241622578475445380554`40.*I, 
   1.4372590847627507464560062338322123616334876734927768966034`40. - 
    1.4135664683569415416249255237308517657900269589637061347644`40.*I, 
   -1.0410773818266912083007228030902381416210225898257669649632`40. - 
    1.5488896787548739546088224714011252508847366420968089239107`40.*I, 
   1.0410773818266912083007228030902381396215267035092575324022`40. - 
    1.5488896787548739546088224714011252481917868823248659144749`40.*I, 
   -8.66236174126894645586411918665344663420570939146049568167`40.*^-40 + 
    0.6996737973073710265764971918783489014182569264104363073501`40.*I, 
   7.118426204508409263716510666665709597886661862117648203086`40.*^-39 - 
    0.1372695644004015096042169168637519220715242032768667659985`40.*I}}, 
 {(19*I)/20, 
  {0.3477605370307785041127729057058414745902068170527241533861`40. - 
    2.0360511627977306066814933481158425173206115930572809796146`40.*I, 
   -0.3477605370307785041127729057058414745902068905157535374766`40. - 
    2.0360511627977306066814933481158425173206096818153238465156`40.*I, 
   1.4235343100321917690986201455496853893876127501698388067799`40. - 
    1.4177970815311586254528180662238013220774116468254240560988`40.*I, 
   -1.4235343100321917690986201455496853894134200268924463549194`40. - 
    1.4177970815311586254528180662238013220828865383892265987001`40.*I, 
   -0.946192742029251522225817834377091739739535572773686552615`40. - 
    1.5821893554724275616398873167888931290778857511220718985689`40.*I, 
   0.9461927420292515222258178343770917397398836686149578609471`40. - 
    1.5821893554724275616398873167888931290784163936037256716174`40.*I, 
   4.6858599733334967290810430477587235737029359390689`40.*^-47 + 
    0.7450040241424520217665960730036980417032344281476216332311`40.*I, 
   -4.9664706083552906702351630149208089487199410899644`40.*^-47 - 
    0.11765462740043374212257711667903455390737796438973311383`40.*I}}, 
 {I, {-0.380421335632791436904164174278909044142142617893260345811`40. - 
    2.0286368771661559299020132302650270407804398762234463986438`40.*I, 
   0.380421335632791436904164174278909044142142690773105948616`40. - 
    2.0286368771661559299020132302650270407804399735837338928341`40.*I, 
   -1.4089869245371498856065782284682506637174417647127692961596`40. - 
    1.4220832734879901258476474594160714609511972082073948693968`40.*I, 
   1.4089869245371498856065782284682506637184388129313695114346`40. - 
    1.4220832734879901258476474594160714609470349799903148512381`40.*I, 
   0.8250444447710022522929294032318287723987466216569747525551`40. - 
    1.622977583144661986626539413848868104483000836247231247753`40.*I, 
   -0.8250444447710022522929294032318287724008876616644253703266`40. - 
    1.622977583144661986626539413848868104484526916767385536927`40.*I, 
   -1.43842505228214183617516782688264160838355149617393724855070429902`40.*^\
-49 + 0.7907055818709893678036161915787498629234160153892781403666`40.*I, 
   5.26267143951748782403301419213829804469108235596191983`40.*^-43 - 
    0.0951600302976110782073734127693490549182659183044082215123`40.*I}}, 
 {(21*I)/20, 
  {-0.4130910103583233201042890578285315434379291774135074928313`40. - 
    2.0199126569497807256521066917621765492171039869652946699149`40.*I, 
   0.4130910103583233201042890578285315434414004855716458027757`40. - 
    2.0199126569497807256521066917621765492127431574933196053239`40.*I, 
   1.3935563848730734014647919929755751772130856078617810757504`40. - 
    1.4263822740076274797247047935509541903309939944820523264253`40.*I, 
   -1.3935563848730734014647919929755751767822290715909322123478`40. - 
    1.426382274007627479724704793550954189943547234785814023632`40.*I, 
   -0.6568437456324242039353907558966389337907061810131854576943`40. - 
    1.6739627473069605327395358623002239338562524578554255729904`40.*I, 
   0.656843745632424203935390755896638933809485451506576615535`40. - 
    1.6739627473069605327395358623002239339212349525922649730726`40.*I, 
   -1.651144523695537934269274962788843384017109505457297`40.*^-45 + 
    0.8367497671522681776016327608968613563079547216107712177042`40.*I, 
   1.336446086308527508369564648717062001260364293855742844`40.*^-42 - 
    0.0698935065715412369617776000623942639992158795011348213661`40.*I}}, 
 {(11*I)/10, 
  {0.4456903561640608003737132315653713191300643475906275806726`40. - 
    2.0100180730091265312392539740302153656453294981140766373878`40.*I, 
   -0.4456903561640608003737132315653713191257401142096077798904`40. - 
    2.0100180730091265312392539740302153656483342184049301251136`40.*I, 
   1.377167216663923615515118707834969123616956166863154444986`40. - 
    1.4306506533683845040162781992292470509145406380669930219159`40.*I, 
   -1.3771672166639236155151187078349691235892721499500613055553`40. - 
    1.4306506533683845040162781992292470509208661042434591247945`40.*I, 
   -0.3652757653048209068434709320256133776477910285342900502597`40. - 
    1.7391168435178115973336724241304020070361373717855655180442`40.*I, 
   0.365275765304820906843470932025613377647791028534290361337`40. - 
    1.7391168435178115973336724241304020070361373717855679873988`40.*I, 
   -4.31087001166781877123074750214840293434820048161427168289`40.*^-40 + 
    0.8831102067735819732453710962985543896776265956368659929403`40.*I, 
   1.60812349443951355997279006273813170623471718376816680443`40.*^-40 - 
    0.0419805674130985599167864512246395305934764340848878031503`40.*I}}, 
 {(23*I)/20, 
  {0.4781832042574754348841450481797428733839005074313115778235`40. - 
    1.9990792665639918359592392431881437181419724164898804048391`40.*I, 
   -0.4781832042574754348841450481797428734113370291096568591223`40. - 
    1.9990792665639918359592392431881437182137605146957549051147`40.*I, 
   1.3597279327254154078720089740769362291560373589887101425028`40. - 
    1.4348458096498674330682538026066623292193178418475246969615`40.*I, 
   -1.3597279327254154078720089740769362291579818042358458456127`40. - 
    1.4348458096498674330682538026066623292196619453428860618035`40.*I, 
   -1.3378081323978722404236809477148404787794400568239564919995`40.*I, 
   2.1184039204403243334896798832688670692376194638093631991917`40.*^-38 + 
    0.9297626690579580732805412140593448138588523693971875261035`40.*I, 
   -3.37377032123040040448936137036110404109285394566673481438`40.*^-40 - 
    0.011561316174248633295622993870874889058599667909756036178`40.*I}}, 
 {(6*I)/5, 
  {-0.5105673416661296348002725127119077246343931063987646835491`40. - 
    1.987202225455640467456955173574892828673958062857363819375`40.*I, 
   0.5105673416661296348002725127119077246608557325413167632552`40. - 
    1.9872022254556404674569551735748928287055001896350286626622`40.*I, 
   -1.3411300673039603171861826906967988122140238791942227399564`40. - 
    1.4389274629068927851391286533853718526098470909039756920646`40.*I, 
   1.3411300673039603171861826906967988122165542231790357800229`40. - 
    1.4389274629068927851391286533853718526036110156092075984935`40.*I, 
   -7.278603892830502870333986742891226526515804478793136526919`40.*^-58 - 
    1.0905110779628117005543127904170536202989620713487852890905`40.*I, 
   1.03367281259112621098215955626553263796758488019936758`40.*^-43 + 
    0.9766848886326125378332878946964394205067166839313719638184`40.*I, 
   -2.1400022073222995711062812039660959842006377723111045`40.*^-44 + 
    0.0212130751049178435113325757956638133529879061774582121138`40.*I}}, 
 {(5*I)/4, {0.542866298792907734957479085819609473870964580495524450636`40. - 
    1.9744691826835465747177786141648893857002468024329982238766`40.*I, 
   -0.5428662987929077349574790858196094738709786505767383443387`40. - 
    1.9744691826835465747177786141648893857002398784532528202434`40.*I, 
   -1.3212472365671411185295503605409048696267834747441333539601`40. - 
    1.4428590572740159339041312587506121655960270558135615699782`40.*I, 
   1.3212472365671411185295503605409048696308557303995160085794`40. - 
    1.4428590572740159339041312587506121655963997569082670911492`40.*I, 
   1.0311927168947803353882435865035526459931898623800079554896235732074`40.*^\
-48 + 1.0238564041281583035534213265915875414473622427218455855708`40.*I, 
   -5.14721994775687416318632357539411755752685905739157357`40.*^-43 - 
    0.9184175384871494373003821926856837602393757867973121108642`40.*I, 
   -8.07199030293388690820435069585174076196608283866556215787`40.*^-40 + 
    0.0561840173518720712612002882944698670831530315861176815229`40.*I}}, 
 {(13*I)/10, 
  {-0.5751225187761779436119715511362843596556846289307655560191`40. - 
    1.9609369230235517439986372316782921917769289629655427096053`40.*I, 
   0.5751225187761779436119715511362843593089982981090888571146`40. - 
    1.9609369230235517439986372316782921919907529129582445698008`40.*I, 
   -1.2999340814442763474528654852238594590669685859700688202874`40. - 
    1.4466089839163875160691244881698912174090324296839094582232`40.*I, 
   1.2999340814442763474528654852238594586974570445869654729311`40. - 
    1.4466089839163875160691244881698912205476000606719102329681`40.*I, 
   -7.254627454696985067109049962103554823822402786524559910837094476259`40.*^\
-49 + 1.0712584082593300044429981104270561600549014345935153369269`40.*I, 
   4.3337175253960585321213145290718489135444958103777341`40.*^-44 - 
    0.7776746847524463165982756824211751499500947645107983354412`40.*I, 
   -9.1731360437590353467206578554004005498663660635725096`40.*^-44 + 
    0.0931890808713730471044969652096905171298292758549790922775`40.*I}}, 
 {(27*I)/20, 
  {0.6073919375507497857597166299209830869913771423909314792957`40. - 
    1.9466360049847160169918006308864411768142097185466321340799`40.*I, 
   -0.6073919375507497857597166299209830870882850687587725836557`40. - 
    1.9466360049847160169918006308864411767251143215111830146053`40.*I, 
   -1.277024890945734189852804318752727700119938281153720515809`40. - 
    1.4501515592719041429139375509897609299102873175514470337854`40.*I, 
   1.2770248909457341898528043187527277001373856506951334894133`40. - 
    1.4501515592719041429139375509897609299253613134515589091933`40.*I, 
   -1.575777647300093847248496107396033367179042577115729110191`40.*^-39 + 
    1.1188736096588425650587284142906997899603970379166308194268`40.*I, 
   -1.7697173914093545602796649897625689919370518916012604242276`40.*^-38 - 
    0.6549171004875753150073441114643530076410217629684882938375`40.*I, 
   1.951183536906602795630947609209561136116472139461823914816`40.*^-39 + 
    0.1320653197772010541935806959056120991315039780225263392281`40.*I}}, 
 {(7*I)/5, 
  {0.6397397453905919292990614047593160366322463858221808820219`40. - 
    1.9315701547109203331204455173250613209922112477896037459829`40.*I, 
   -0.6397397453905919292990614047593160366322489401098857000402`40. - 
    1.9315701547109203331204455173250613209922124383603901937678`40.*I, 
   1.2523316394128537445597534083301768604131281873554669907722`40. - 
    1.4534677205234665119214993721142094816921465100120921686776`40.*I, 
   -1.2523316394128537445597534083301768604131280512097475333239`40. - 
    1.4534677205234665119214993721142094816921464247171371467948`40.*I, 
   2.446147620756603115036278754597529400777772224589661`40.*^-45 + 
    1.1666861057885393162774655864290366855540107617376179009442`40.*I, 
   2.418851132388662966945862322980670681875580696455622901439`40.*^-39 - 
    0.5440232204075276699471565453732380733901664429866975560032`40.*I, 
   -4.09860251762522578063143327484071660868733704305198`40.*^-45 + 
    0.1726522088378752390525168005075564281760906373834662215277`40.*I}}, 
 {(29*I)/20, 
  {0.6722369756711466239170211873882205901729038469567002814396`40. - 
    1.915715285316854655019791752447516865812584138733416935517`40.*I, 
   -0.6722369756711466239170211873882205901729038539813885477249`40. - 
    1.9157152853168546550197917524475168658125841606568566468872`40.*I, 
   1.2256410914796012866305747220197017073516502303304906607355`40. - 
    1.4565454293666254253965068302948067598252435076742520008247`40.*I, 
   -1.2256410914796012866305747220197017073104909622436416992209`40. - 
    1.4565454293666254253965068302948067598549274905293649673962`40.*I, 
   -5.3080139282940372480196840598733665901295926157939065878888`40.*^-38 + 
    1.214681266229170638280255232411441990739215374886252500935`40.*I, 
   -5.02906593155455285549174058878968099420926020593465878294491`40.*^-37 - 
    0.4416143232603437908425490010441213967712755079598566919072`40.*I, 
   2.130375872379199165642324988380898769484727824958616`40.*^-45 + 
    0.2147941052139857949630248541618176524562142146515453922068`40.*I}}, 
 {(3*I)/2, 
  {-0.7049574930671434925544729971870913545623371926820271124487`40. - 
    1.8990177181850698462156401130482574695768394119067679647232`40.*I, 
   0.7049574930671434925544729971870913538954570623443740975246`40. - 
    1.899017718185069846215640113048257469080385311648515665878`40.*I, 
   1.1967105175450532480483696123176741082773584854225330166064`40. - 
    1.4593798019052197776105499856432244550715813439889188380004`40.*I, 
   -1.196710517545053248048369612317674109246677005494037495449`40. - 
    1.459379801905219777610549985643224455803633491189056454491`40.*I, 
   -1.5192457090403843932613264918144396493552557250263070349`40.*^-40 + 
    1.2628456256461653800711394093048926260789537459729330418393`40.*I, 
   4.967008907968291074633835871901913269798639949174491161027`40.*^-39 - 
    0.3456062771321782971890741613404079734353976930596818438466`40.*I, 
   5.7936391583908528718884505085352788010306625427333778079107033982053`40.*^\
-48 + 0.2583421953737578924657821544027041971409239122735203678576`40.*I}}}


==> anc/Schwarzschild_Fluct_EOMS.dat <==
{{htt, htx, hty, htz, hxx, hxy, hxz, hyy, hyz, hzz}, 
 {{-1/2*(l^2*(2*Derivative[1][hxx][r] + 2*Derivative[1][hyy][r] + 
       2*Derivative[1][hzz][r] + r*Derivative[2][hxx][r] + 
       r*Derivative[2][hyy][r] + r*Derivative[2][hzz][r]))/r, 
   ((I/2)*((-8*I)*r^3*htt[r] + 2*k*l^2*r^2*htz[r] + l^2*r^2*\[Omega]*hxx[r] + 
      l^2*r^2*\[Omega]*hyy[r] + l^2*r^2*\[Omega]*hzz[r] - 
      (7*I)*r^4*Derivative[1][htt][r] + k*l^2*r^3*Derivative[1][htz][r] + 
      I*l^2*m*Derivative[1][hxx][r] + I*r^4*Derivative[1][hxx][r] + 
      l^2*r^3*\[Omega]*Derivative[1][hxx][r] + 
      I*l^2*m*Derivative[1][hyy][r] + I*r^4*Derivative[1][hyy][r] + 
      l^2*r^3*\[Omega]*Derivative[1][hyy][r] + 
      I*l^2*m*Derivative[1][hzz][r] + I*r^4*Derivative[1][hzz][r] + 
      l^2*r^3*\[Omega]*Derivative[1][hzz][r] - I*r^5*Derivative[2][htt][r]))/
    r^3, (-1/2*I)*((5*I)*r*Derivative[1][htz][r] + 
     k*l^2*Derivative[1][hxx][r] + k*l^2*Derivative[1][hyy][r] + 
     I*r^2*Derivative[2][htz][r]), 
   ((k^2*l^4*r^5 - 8*r^7 + l^2*(8*m*r^3 - (3*I)*r^6*\[Omega]))*htt[r] - 
     (2*I)*k*l^2*r^2*(r^4 + l^2*(m + I*r^3*\[Omega]))*htz[r] - 
     I*l^4*m*r^2*\[Omega]*hxx[r] - I*l^2*r^6*\[Omega]*hxx[r] + 
     l^4*r^5*\[Omega]^2*hxx[r] - I*l^4*m*r^2*\[Omega]*hyy[r] - 
     I*l^2*r^6*\[Omega]*hyy[r] + l^4*r^5*\[Omega]^2*hyy[r] - 
     I*l^4*m*r^2*\[Omega]*hzz[r] - I*l^2*r^6*\[Omega]*hzz[r] + 
     l^4*r^5*\[Omega]^2*hzz[r] + 7*l^2*m*r^4*Derivative[1][htt][r] - 
     7*r^8*Derivative[1][htt][r] - l^4*m^2*Derivative[1][hxx][r] + 
     r^8*Derivative[1][hxx][r] - l^4*m^2*Derivative[1][hyy][r] + 
     r^8*Derivative[1][hyy][r] - l^4*m^2*Derivative[1][hzz][r] + 
     r^8*Derivative[1][hzz][r] + l^2*m*r^5*Derivative[2][htt][r] - 
     r^9*Derivative[2][htt][r])/(2*l^2*r^5), 
   ((3*I)*k*r*htt[r] - k*l^2*\[Omega]*hxx[r] - k*l^2*\[Omega]*hyy[r] + 
     I*k*r^2*Derivative[1][htt][r] + (5*m*Derivative[1][htz][r])/r - 
     (5*r^3*Derivative[1][htz][r])/l^2 + I*r^2*\[Omega]*
      Derivative[1][htz][r] + m*Derivative[2][htz][r] - 
     (r^4*Derivative[2][htz][r])/l^2)/2, 
   (8*r^3*htt[r] + (2*I)*k*l^2*r^2*htz[r] + k^2*l^4*r*hxx[r] + 
     (4*I)*l^2*r^2*\[Omega]*hxx[r] + I*l^2*r^2*\[Omega]*hyy[r] + 
     I*l^2*r^2*\[Omega]*hzz[r] + 2*r^4*Derivative[1][htt][r] + 
     2*l^2*m*Derivative[1][hxx][r] - 6*r^4*Derivative[1][hxx][r] + 
     (2*I)*l^2*r^3*\[Omega]*Derivative[1][hxx][r] + 
     l^2*m*Derivative[1][hyy][r] - r^4*Derivative[1][hyy][r] + 
     l^2*m*Derivative[1][hzz][r] - r^4*Derivative[1][hzz][r] + 
     l^2*m*r*Derivative[2][hxx][r] - r^5*Derivative[2][hxx][r])/(2*l^2*r), 
   (8*r^3*htt[r] + (2*I)*k*l^2*r^2*htz[r] + I*l^2*r^2*\[Omega]*hxx[r] + 
     k^2*l^4*r*hyy[r] + (4*I)*l^2*r^2*\[Omega]*hyy[r] + 
     I*l^2*r^2*\[Omega]*hzz[r] + 2*r^4*Derivative[1][htt][r] + 
     l^2*m*Derivative[1][hxx][r] - r^4*Derivative[1][hxx][r] + 
     2*l^2*m*Derivative[1][hyy][r] - 6*r^4*Derivative[1][hyy][r] + 
     (2*I)*l^2*r^3*\[Omega]*Derivative[1][hyy][r] + 
     l^2*m*Derivative[1][hzz][r] - r^4*Derivative[1][hzz][r] + 
     l^2*m*r*Derivative[2][hyy][r] - r^5*Derivative[2][hyy][r])/(2*l^2*r), 
   (8*r^3*htt[r] + (8*I)*k*l^2*r^2*htz[r] + k^2*l^4*r*hxx[r] + 
     I*l^2*r^2*\[Omega]*hxx[r] + k^2*l^4*r*hyy[r] + 
     I*l^2*r^2*\[Omega]*hyy[r] + (4*I)*l^2*r^2*\[Omega]*hzz[r] + 
     2*r^4*Derivative[1][htt][r] + (2*I)*k*l^2*r^3*Derivative[1][htz][r] + 
     l^2*m*Derivative[1][hxx][r] - r^4*Derivative[1][hxx][r] + 
     l^2*m*Derivative[1][hyy][r] - r^4*Derivative[1][hyy][r] + 
     2*l^2*m*Derivative[1][hzz][r] - 6*r^4*Derivative[1][hzz][r] + 
     (2*I)*l^2*r^3*\[Omega]*Derivative[1][hzz][r] + 
     l^2*m*r*Derivative[2][hzz][r] - r^5*Derivative[2][hzz][r])/(2*l^2*r)}, 
  {(5*r*Derivative[1][htx][r] + I*k*l^2*Derivative[1][hxz][r] + 
     r^2*Derivative[2][htx][r])/2, 
   (k^2*l^4*r*htx[r] + k*l^4*r*\[Omega]*hxz[r] + 
     5*l^2*m*Derivative[1][htx][r] - 5*r^4*Derivative[1][htx][r] + 
     I*l^2*r^3*\[Omega]*Derivative[1][htx][r] + 
     l^2*m*r*Derivative[2][htx][r] - r^5*Derivative[2][htx][r])/(2*l^2*r), 
   ((3*I)*k*r*htx[r] + (3*I)*r*\[Omega]*hxz[r] + 
     I*k*r^2*Derivative[1][htx][r] + (m*Derivative[1][hxz][r])/r - 
     (5*r^3*Derivative[1][hxz][r])/l^2 + (2*I)*r^2*\[Omega]*
      Derivative[1][hxz][r] + m*Derivative[2][hxz][r] - 
     (r^4*Derivative[2][hxz][r])/l^2)/2}, 
  {(5*r*Derivative[1][hty][r] + I*k*l^2*Derivative[1][hyz][r] + 
     r^2*Derivative[2][hty][r])/2, 
   (k^2*l^4*r*hty[r] + k*l^4*r*\[Omega]*hyz[r] + 
     5*l^2*m*Derivative[1][hty][r] - 5*r^4*Derivative[1][hty][r] + 
     I*l^2*r^3*\[Omega]*Derivative[1][hty][r] + 
     l^2*m*r*Derivative[2][hty][r] - r^5*Derivative[2][hty][r])/(2*l^2*r), 
   ((3*I)*k*r*hty[r] + (3*I)*r*\[Omega]*hyz[r] + 
     I*k*r^2*Derivative[1][hty][r] + (m*Derivative[1][hyz][r])/r - 
     (5*r^3*Derivative[1][hyz][r])/l^2 + (2*I)*r^2*\[Omega]*
      Derivative[1][hyz][r] + m*Derivative[2][hyz][r] - 
     (r^4*Derivative[2][hyz][r])/l^2)/2}, 
  {(l^2*r*(k^2*l^2 + (3*I)*r*\[Omega])*hxy[r] + 
     (-5*r^4 + l^2*(m + (2*I)*r^3*\[Omega]))*Derivative[1][hxy][r] + 
     r*(l^2*m - r^4)*Derivative[2][hxy][r])/(2*l^2*r)}}}


==> anc/dispersion_relation_Numerics_arXiv_version.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    342973,       8205]
NotebookOptionsPosition[    329387,       8001]
NotebookOutlinePosition[    329775,       8017]
CellTagsIndexPosition[    329732,       8014]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Dispersion Relation ", "Title",
 CellChangeTimes->{{3.87594168827169*^9, 
  3.87594169445636*^9}},ExpressionUUID->"01be71c8-6216-4afa-81d8-\
6737e89badb2"],

Cell["\<\
Written by Casey Cartwright 
Utrecht University 
(Written in part while affiliated with University of Alabama)\
\>", "Text",
 CellChangeTimes->{{3.87594169799638*^9, 
  3.8759417269952374`*^9}},ExpressionUUID->"3ea80a6f-44cd-4d1d-86ed-\
4bd2d23780d4"],

Cell[BoxData[
 RowBox[{"Date", "[", "]"}]], "Input",
 CellChangeTimes->{{3.876196273766185*^9, 3.876196274450323*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c8688f56-d843-41aa-ba08-e44aba0f35de"],

Cell[BoxData[
 StyleBox[
  RowBox[{"{", 
   RowBox[{
   "2022", ",", "10", ",", "31", ",", "10", ",", "11", ",", 
    "14.993323`7.928472882407589"}], "}"}], "Text"]], "Input",
 CellChangeTimes->{
  3.876196284734358*^9},ExpressionUUID->"75553c03-dcbb-4eed-8958-\
75bd121398ff"],

Cell["\<\
This code computes the QNM of a Schwarzschild black brane and boosts the \
result for comparison with the large black hole limit of Myers-Perry Black \
hole pole skipping locations. \
\>", "Text",
 CellChangeTimes->{{3.875941733029131*^9, 
  3.875941773450654*^9}},ExpressionUUID->"03dd9923-668e-487b-9050-\
69e56e0f7ea6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"location", "=", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"heads", ",", "decoupledequations"}], "}"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{"location", "<>", "\"\<Schwarzschild_Fluct_EOMS.dat\>\""}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8122792411360893`*^9, 3.812279255000257*^9}, {
   3.81229368396172*^9, 3.81229371378094*^9}, {3.8159281916608152`*^9, 
   3.815928202915604*^9}, 3.81592831606994*^9, {3.815935588548296*^9, 
   3.815935601625736*^9}, {3.875934632580748*^9, 3.8759346383027782`*^9}, {
   3.875941208756571*^9, 3.8759412292774477`*^9}, {3.87594126054615*^9, 
   3.875941261376245*^9}, {3.876208716479808*^9, 3.8762087272982264`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b840459e-c2b6-4862-a467-2f551a01ec78"],

Cell[CellGroupData[{

Cell["Compute the Dispersion Relations", "Section",
 CellChangeTimes->{{3.876208656938519*^9, 
  3.876208663965536*^9}},ExpressionUUID->"2f1255d2-64af-4d75-b043-\
78941f82580f"],

Cell[CellGroupData[{

Cell["Prepare the system", "Subsubsection",
 CellChangeTimes->{{3.810215499210063*^9, 3.810215501238276*^9}, {
  3.876208855561359*^9, 
  3.876208861440599*^9}},ExpressionUUID->"7a9aec94-8cb1-45bf-8d10-\
83822b149db8"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.8759346588468637`*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"929f4eb7-d54b-42fe-b0bf-53fa82193a8d"],

Cell["\<\
Load the equations. I give here for free the scalar (element 1), vector (2 \
and 3) and tensor sectors (4). \
\>", "Text",
 CellChangeTimes->{{3.876196310567773*^9, 
  3.876196337624394*^9}},ExpressionUUID->"13a145c4-44c2-455c-8687-\
6373d2398602"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"spin0", "=", 
   RowBox[{"decoupledequations", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"spin0", "//", "Length"}]}], "Input",
 CellChangeTimes->{{3.807380190641561*^9, 3.807380194007298*^9}, 
   3.807467647568446*^9, {3.808402676508307*^9, 3.808402684048542*^9}, {
   3.8084027361684*^9, 3.808402737256956*^9}, {3.808404384570408*^9, 
   3.808404386347043*^9}, {3.810216869671707*^9, 3.810216869787373*^9}, {
   3.8102169051657133`*^9, 3.810216905319479*^9}, 3.87593717668677*^9, {
   3.875941786049918*^9, 3.875941786298607*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"679fd5b1-403e-48a0-b457-f63b20a91225"],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{3.8759417866761913`*^9, 3.8761976505395184`*^9, 
  3.8762092405371103`*^9, 3.87621520856917*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"73d44b78-2250-4d03-bd1a-c7c08a6ed094"]
}, Open  ]],

Cell["\<\
We want the dynamical equations for the fields relevant to the scalar sector. \
Really what we need is five second order equations. The rest of the equations \
are constraints and be discarded for now. They are important for other \
aspects of the problem but are not an issue here. \
\>", "Text",
 CellChangeTimes->{{3.875954571868273*^9, 3.875954661435234*^9}, {
  3.876196350246706*^9, 
  3.8761963506228743`*^9}},ExpressionUUID->"d81c23f8-124b-4169-a376-\
f32359e4f470"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"functions", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "''"}], "[", "r", "]"}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{"htt", ",", "htz", ",", "hxx", ",", "hyy", ",", "hzz"}], 
     "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"spin0", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"functions", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "==", "0"}], "]"}], ",", 
      "0", ",", "1"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "5"}], "}"}]}], "]"}], "//", "MatrixForm"}]}], "Input",\

 CellChangeTimes->{{3.875941266182171*^9, 3.875941279277585*^9}, {
  3.875941331357041*^9, 3.875941333222394*^9}, {3.875941797773642*^9, 
  3.875941797960589*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"15f931ce-eca8-4f76-98fe-076890e2307b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "1", "1", "1"},
     {"1", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0"},
     {"1", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "1", "0", "0"},
     {"0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.875941798317357*^9, 3.876197651618126*^9, 
  3.876209240563686*^9, 3.876215210370438*^9},
 CellLabel->
  "Out[6]//MatrixForm=",ExpressionUUID->"93490778-5fed-4fa1-913f-\
fe4689a1421f"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"spin0", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"-", "5"}], ";;"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{"r", "^", "2"}], "-", 
    RowBox[{"m", " ", 
     RowBox[{
      SuperscriptBox["l", "2"], "/", 
      RowBox[{"r", "^", "2"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"massrule", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", "rh", "]"}], "\[Equal]", "0"}], ",", "m"}], "]"}], 
      "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "/.", 
     RowBox[{"l", "\[Rule]", "1"}]}], "//", "Chop"}]}], ";"}], "\n"}], "Input",\

 CellChangeTimes->{{3.81038951085211*^9, 3.810389524288299*^9}, 
   3.875937181899374*^9, {3.8759414169186983`*^9, 3.875941417707074*^9}, {
   3.87594166090088*^9, 3.875941661490592*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"188abbb0-dbaa-4d2e-8e02-8cd9bdb617ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fun", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "[", "r", "]"}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{"htt", ",", "htz", ",", "hxx", ",", "hyy", ",", "hzz"}], 
     "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8084031193948174`*^9, 3.808403145011548*^9}, {
   3.8084035472801933`*^9, 3.808403663584488*^9}, {3.810225615595901*^9, 
   3.810225619141515*^9}, {3.810232114425098*^9, 3.810232120397039*^9}, {
   3.811177453320386*^9, 3.811177457157271*^9}, 3.875941325957242*^9, 
   3.875941441567052*^9, {3.875941485399269*^9, 3.875941496950182*^9}, {
   3.875941548843977*^9, 3.8759415530413427`*^9}, {3.875954534376453*^9, 
   3.875954536929295*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"5da0afee-03ed-4ce9-8e2d-72d8acc8a415"],

Cell[TextData[{
 "We are working Eddington Finkelstein coordinates. Therefore, the infalling \
boundary condition at the horizon is automatically satisfied. However, we \
still need to impose Dirichlet boundary conditions at the AdS boundary. The \
metric can be expanded as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"g", "(", 
     RowBox[{"r", ",", 
      SuperscriptBox["x", "\[Mu]"]}], ")"}], "=", 
    RowBox[{
     SubscriptBox[
      RowBox[{
       SuperscriptBox["r", "2"], "(", 
       SuperscriptBox["g", 
        RowBox[{"(", "0", ")"}]], ")"}], "\[Mu]\[Nu]"], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["r", "2"]], 
      SubscriptBox[
       RowBox[{"(", 
        SuperscriptBox["g", 
         RowBox[{"(", "4", ")"}]], ")"}], "\[Mu]\[Nu]"]}]}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6a72dd87-9ffd-4282-a0d0-d2390624daba"],
 ",  the perturbation can be expanded in the same way. However our goal is to \
set ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["h", 
     RowBox[{"(", "0", ")"}]], "=", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e7c5cb22-eeff-4dfe-93c4-a2f893838088"],
 " i.e. Dirichlet boundary conditions. This can be implemented either as an \
explicit boundary condition OR as an implicit boundary condition. \n\nNotice \
that we have already scaled out a factor of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["r", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "429eb7da-4ce8-476d-a0c9-da54c684df95"],
 " in the ansatz of the perturbations. Hence the expansion for h goes like ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"h", "(", 
     RowBox[{"r", ",", 
      SuperscriptBox["x", "\[Mu]"]}], ")"}], "=", 
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["h", 
        RowBox[{"(", "0", ")"}]], ")"}], "\[Mu]\[Nu]"], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["r", "4"]], 
      SubscriptBox[
       RowBox[{"(", 
        SuperscriptBox["h", 
         RowBox[{"(", "4", ")"}]], ")"}], "\[Mu]\[Nu]"]}]}]}], 
   TraditionalForm]],ExpressionUUID->"0b96fdfb-8bf8-4a20-8643-b5b45cf49efd"],
 ", therefore if we want to make it so that the solutions for h vanish at the \
boundary (z=0 or r=\[Infinity] ) we can do so by explicitly scaling the \
function by r. Doing so will essentially impose the boundary condition in the \
field equations themselves without us needed to explicitly impose them by \
hand. This is what headsrep will do. \n\n"
}], "Text",
 CellChangeTimes->{{3.8759509478806257`*^9, 3.875951215172429*^9}, {
  3.875954739533519*^9, 
  3.8759550662578783`*^9}},ExpressionUUID->"67124d0e-a0dc-45d9-9020-\
c1df203b4cbe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"headsrep", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"heads", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", "#1", "]"}], 
      SuperscriptBox["#1", "2"]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "heads", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.866795081929016*^9, 3.8667950842525454`*^9}, {
   3.875943162670271*^9, 3.875943162927224*^9}, 3.875950942579563*^9, {
   3.875954983194704*^9, 3.875954983959577*^9}, {3.876196428081912*^9, 
   3.876196429603572*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"92aa6e5a-b2ac-474b-8881-df0734f247d8"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.875950943933352*^9, 3.87595094393507*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"1c84fdae-f967-4e53-b30a-1afddb6bd83c"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"z", ",", "rh", ",", "q", ",", "\[Omega]"}], "]"}]], "Input",
 CellChangeTimes->{{3.875943172117195*^9, 3.875943177917292*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"56ffbc6a-adc8-495c-819f-e5066dedebed"],

Cell[TextData[{
 "We will also perform a change of variables to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    RowBox[{
     SubscriptBox["r", "h"], "/", "r"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "aebc7061-9a67-4555-bf60-a1412215504f"],
 " leading to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["z", "h"], "=", "1"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f6363fdc-a0eb-4895-998b-63597bb7ae00"],
 " and the boundary at z=0"
}], "Text",
 CellChangeTimes->{{3.8761964452333517`*^9, 
  3.8761964844280148`*^9}},ExpressionUUID->"72c69b5c-020c-4d3d-921c-\
5c619b3029a5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"replheads", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"heads", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Evaluate", "[", 
         RowBox[{"headsrep", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "@", "heads"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhrep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "[", "r", "]"}], "&"}], "/@", "heads"}], "/.", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"rh", "/", "#"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flucs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"ToString", "[", 
       RowBox[{"heads", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "@", "heads"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zchange", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"flucs", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Evaluate", "[", 
         RowBox[{"rhrep", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "@", "heads"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.808402899804981*^9, 3.8084030337351017`*^9}, {
   3.808403168285716*^9, 3.808403241281653*^9}, {3.8084035550027657`*^9, 
   3.808403555504108*^9}, {3.808403668052951*^9, 3.8084036967077*^9}, {
   3.810389538733335*^9, 3.810389554165572*^9}, 3.8111774017416162`*^9, {
   3.866792759602458*^9, 3.866792761547497*^9}, 3.8759349547459*^9, {
   3.87594165248855*^9, 3.875941655793919*^9}, 3.8759418727534533`*^9, {
   3.8759431685695353`*^9, 3.875943169837866*^9}, {3.875950929295918*^9, 
   3.875950933501071*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"6b7f8c76-da11-4ba5-8b54-45a2fd7d31ad"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"q", ",", "z", ",", "\[Omega]", ",", "rh"}], "]"}]], "Input",
 CellChangeTimes->{{3.8759368198264*^9, 3.875936823538868*^9}, {
  3.875942014731471*^9, 3.875942017153761*^9}, {3.8759461653107023`*^9, 
  3.875946165582365*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"0e9df5d1-d519-400c-a005-d0315936b3cb"],

Cell[TextData[{
 "Work in terms of units of the temperature ",
 Cell[BoxData[
  RowBox[{"\[ScriptQ]", "=", 
   FractionBox["q", 
    RowBox[{"2", "\[Pi]", " ", "T"}]]}]], "Input",ExpressionUUID->
  "f9426520-0fc7-4312-a439-76b5b4e3ee44"],
 "and ",
 Cell[BoxData[
  RowBox[{"\[ScriptW]", "=", 
   FractionBox["\[Omega]", 
    RowBox[{"2", "\[Pi]", " ", "T"}]]}]], "Input",ExpressionUUID->
  "2889b8ea-e096-427f-99d0-7c8adb1f866f"]
}], "Text",
 CellChangeTimes->{{3.8759460709912157`*^9, 
  3.875946091762837*^9}},ExpressionUUID->"96d28eaa-8ac4-406d-b755-\
2cc16430e8e5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"temperature", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", "\[Pi]"}]], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"A", "[", "r", "]"}], ",", "r"}], "]"}]}], "/.", 
    RowBox[{"m", "->", 
     SuperscriptBox["r", "4"]}]}], "/.", 
   RowBox[{"l", "->", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.8759460941929398`*^9, 3.87594612842279*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"fa48451f-429c-4f97-b5b4-cbe997decf99"],

Cell[BoxData[
 FractionBox["r", "\[Pi]"]], "Output",
 CellChangeTimes->{{3.875946096310207*^9, 3.875946128747899*^9}, 
   3.876197659720248*^9, 3.876209240644204*^9, 3.876215219665269*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"a6bed537-2e90-48f5-a1ce-fa1211db9a44"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"norm", "=", 
   RowBox[{
    RowBox[{"2", "\[Pi]", " ", "temperature"}], "/.", 
    RowBox[{"r", "->", "rh"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8759461338481283`*^9, 3.875946172397895*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"b023df28-ed2f-4184-a432-d688797c8775"],

Cell["\<\
Now we will apply the rules, this will perform the change of variables \
r->rh/z as well as write \[Omega] and k in a dimensionless way. We will also \
take l=1\
\>", "Text",
 CellChangeTimes->{{3.8759513062995663`*^9, 
  3.87595134833779*^9}},ExpressionUUID->"165d5395-ed64-4076-a72a-\
73eefbe8eeca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ucoord", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"eqs", "/.", "replheads"}], "/.", "zchange"}], "/.", 
        "massrule"}], "/.", 
       RowBox[{"r", "\[Rule]", 
        RowBox[{"rh", "/", "z"}]}]}], "/.", 
      RowBox[{"\[Omega]", "\[Rule]", 
       RowBox[{"norm", " ", "\[Omega]"}]}]}], "/.", 
     RowBox[{"k", "\[Rule]", 
      RowBox[{"norm", " ", "q"}]}]}], "/.", 
    RowBox[{"l", "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8084044726754436`*^9, 3.808404513862013*^9}, {
   3.808404706932003*^9, 3.808404720633301*^9}, {3.808404803116166*^9, 
   3.808404838460951*^9}, {3.808405494672166*^9, 3.808405500570346*^9}, {
   3.810217277199155*^9, 3.8102172773757772`*^9}, {3.810225382685829*^9, 
   3.8102253852042723`*^9}, 3.810225918829768*^9, {3.810225960402244*^9, 
   3.810225982997322*^9}, 3.875934975862241*^9, {3.875935935832563*^9, 
   3.875935950595665*^9}, {3.8759368178437567`*^9, 3.875936833956169*^9}, {
   3.875941882262681*^9, 3.8759418934305077`*^9}, 3.875943190564022*^9, {
   3.875946175963561*^9, 3.87594618007806*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"b98e33e0-f822-42f2-a964-010b4ce6e652"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lhs3", "=", 
   RowBox[{"ucoord", "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lhs3", "//", "Simplify"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.8084048397515993`*^9, 3.8084048981073933`*^9}, {
   3.808405191444848*^9, 3.808405192908236*^9}, {3.808405316190445*^9, 
   3.80840532192708*^9}, {3.810045924602356*^9, 3.8100459794181767`*^9}, 
   3.810046019115078*^9, 3.810217508003831*^9, 3.875934983863688*^9, 
   3.8759359491655188`*^9, {3.8759420013950157`*^9, 3.875942028802372*^9}, 
   3.87594319707896*^9, 3.8761976678255053`*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"0f66e180-8cac-479d-8f36-64fb1fe66b1a"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"], " ", "z"}], "-", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Omega]"}]}], ")"}], 
          " ", 
          RowBox[{"htt", "[", "z", "]"}]}], "-", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "q", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["z", "4"], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", "\[Omega]"}]}], 
           ")"}], " ", 
          RowBox[{"htz", "[", "z", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"hxx", "[", "z", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"hxx", "[", "z", "]"}]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", "\[Omega]", " ", 
          RowBox[{"hxx", "[", "z", "]"}]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["z", "5"], " ", "\[Omega]", " ", 
          RowBox[{"hxx", "[", "z", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"hxx", "[", "z", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"hyy", "[", "z", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"hyy", "[", "z", "]"}]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", "\[Omega]", " ", 
          RowBox[{"hyy", "[", "z", "]"}]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["z", "5"], " ", "\[Omega]", " ", 
          RowBox[{"hyy", "[", "z", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"hyy", "[", "z", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"hzz", "[", "z", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"hzz", "[", "z", "]"}]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", "\[Omega]", " ", 
          RowBox[{"hzz", "[", "z", "]"}]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["z", "5"], " ", "\[Omega]", " ", 
          RowBox[{"hzz", "[", "z", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"hzz", "[", "z", "]"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{
           SuperscriptBox["htt", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["z", "5"], " ", 
          RowBox[{
           SuperscriptBox["htt", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "-", 
         RowBox[{"z", " ", 
          RowBox[{
           SuperscriptBox["hxx", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "9"], " ", 
          RowBox[{
           SuperscriptBox["hxx", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "-", 
         RowBox[{"z", " ", 
          RowBox[{
           SuperscriptBox["hyy", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "9"], " ", 
          RowBox[{
           SuperscriptBox["hyy", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "-", 
         RowBox[{"z", " ", 
          RowBox[{
           SuperscriptBox["hzz", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "9"], " ", 
          RowBox[{
           SuperscriptBox["hzz", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{
           SuperscriptBox["htt", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "6"], " ", 
          RowBox[{
           SuperscriptBox["htt", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "q", " ", "z", " ", 
        RowBox[{"htt", "[", "z", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "4"], "+", 
          RowBox[{"\[ImaginaryI]", " ", "z", " ", "\[Omega]"}]}], ")"}], " ", 
        
        RowBox[{"htz", "[", "z", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "q", " ", "z", " ", "\[Omega]", " ", 
           RowBox[{"hxx", "[", "z", "]"}]}], "-", 
          RowBox[{"4", " ", "q", " ", "z", " ", "\[Omega]", " ", 
           RowBox[{"hyy", "[", "z", "]"}]}], "-", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "q", " ", "z", " ", 
           RowBox[{
            SuperscriptBox["htt", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["htz", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "+", 
          RowBox[{
           SuperscriptBox["z", "4"], " ", 
           RowBox[{
            SuperscriptBox["htz", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", "\[Omega]", " ", 
           RowBox[{
            SuperscriptBox["htz", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"z", " ", 
           RowBox[{
            SuperscriptBox["htz", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "5"], " ", 
           RowBox[{
            SuperscriptBox["htz", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]}]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"htt", "[", "z", "]"}]}], "+", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "q", " ", "z", " ", 
          RowBox[{"htz", "[", "z", "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"hxx", "[", "z", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"hxx", "[", "z", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"hxx", "[", "z", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"hyy", "[", "z", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"hyy", "[", "z", "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", "\[Omega]", " ", 
          RowBox[{"hyy", "[", "z", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"hzz", "[", "z", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"hzz", "[", "z", "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", "\[Omega]", " ", 
          RowBox[{"hzz", "[", "z", "]"}]}], "-", 
         RowBox[{"2", " ", "z", " ", 
          RowBox[{
           SuperscriptBox["htt", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{
           SuperscriptBox["hxx", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "-", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["z", "2"], " ", "\[Omega]", " ", 
          RowBox[{
           SuperscriptBox["hxx", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{
           SuperscriptBox["hyy", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["z", "5"], " ", 
          RowBox[{
           SuperscriptBox["hyy", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{
           SuperscriptBox["hzz", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["z", "5"], " ", 
          RowBox[{
           SuperscriptBox["hzz", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{
           SuperscriptBox["hxx", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "6"], " ", 
          RowBox[{
           SuperscriptBox["hxx", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"htt", "[", "z", "]"}]}], "+", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "q", " ", "z", " ", 
          RowBox[{"htz", "[", "z", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"hxx", "[", "z", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"hxx", "[", "z", "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", "\[Omega]", " ", 
          RowBox[{"hxx", "[", "z", "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"hyy", "[", "z", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"hyy", "[", "z", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"hyy", "[", "z", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"hzz", "[", "z", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"hzz", "[", "z", "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", "\[Omega]", " ", 
          RowBox[{"hzz", "[", "z", "]"}]}], "-", 
         RowBox[{"2", " ", "z", " ", 
          RowBox[{
           SuperscriptBox["htt", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{
           SuperscriptBox["hxx", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["z", "5"], " ", 
          RowBox[{
           SuperscriptBox["hxx", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{
           SuperscriptBox["hyy", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "-", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["z", "2"], " ", "\[Omega]", " ", 
          RowBox[{
           SuperscriptBox["hyy", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{
           SuperscriptBox["hzz", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["z", "5"], " ", 
          RowBox[{
           SuperscriptBox["hzz", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{
           SuperscriptBox["hyy", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "6"], " ", 
          RowBox[{
           SuperscriptBox["hyy", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"htt", "[", "z", "]"}]}], "+", 
         RowBox[{"8", " ", "\[ImaginaryI]", " ", "q", " ", "z", " ", 
          RowBox[{"htz", "[", "z", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"hxx", "[", "z", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"hxx", "[", "z", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"hxx", "[", "z", "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", "\[Omega]", " ", 
          RowBox[{"hxx", "[", "z", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"hyy", "[", "z", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"hyy", "[", "z", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"hyy", "[", "z", "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", "\[Omega]", " ", 
          RowBox[{"hyy", "[", "z", "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"hzz", "[", "z", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"hzz", "[", "z", "]"}]}], "-", 
         RowBox[{"2", " ", "z", " ", 
          RowBox[{
           SuperscriptBox["htt", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "-", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "q", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{
           SuperscriptBox["htz", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{
           SuperscriptBox["hxx", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["z", "5"], " ", 
          RowBox[{
           SuperscriptBox["hxx", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{
           SuperscriptBox["hyy", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["z", "5"], " ", 
          RowBox[{
           SuperscriptBox["hyy", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{
           SuperscriptBox["hzz", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "-", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["z", "2"], " ", "\[Omega]", " ", 
          RowBox[{
           SuperscriptBox["hzz", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{
           SuperscriptBox["hzz", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "6"], " ", 
          RowBox[{
           SuperscriptBox["hzz", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8100459192720623`*^9, 3.810045979810389*^9}, 
   3.810046020347661*^9, 3.810214043368428*^9, 3.810217513538404*^9, 
   3.81022601361585*^9, 3.8102321620217953`*^9, 3.8103895793939466`*^9, 
   3.810395131161191*^9, 3.811174965823646*^9, 3.811177468292944*^9, 
   3.811695098162339*^9, 3.866266288283834*^9, 3.866792769689863*^9, 
   3.875934985815271*^9, 3.875935952782797*^9, 3.875936836240047*^9, 
   3.8759371081499977`*^9, 3.875937195733658*^9, 3.875941911870448*^9, 
   3.8759420294511414`*^9, 3.8759431976886663`*^9, 3.8759461849661207`*^9, {
   3.8761976636165457`*^9, 3.876197668364778*^9}, 3.876209240818221*^9, 
   3.876215224383354*^9},
 CellLabel->
  "Out[20]//TableForm=",ExpressionUUID->"7a319bf4-26de-4d67-b2a4-\
c33ef67acb75"]
}, Open  ]],

Cell[TextData[{
 "The fluctuation equations can be arranged into the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"M", 
     RowBox[{"(", "\[Omega]", ")"}], "\[Phi]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["M", "0"], "+", 
        RowBox[{"\[Omega]", " ", 
         SubscriptBox["M", "1"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Omega]", "2"], 
         SubscriptBox["M", "2"]}]}], ")"}], "\[Phi]"}], "=", "0"}]}], 
   TraditionalForm]],ExpressionUUID->"a6dd61c0-4ed3-4d9d-acf5-543e48e35a80"],
 ", this can be rearranged further into, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      OverscriptBox["M", "~"], "0"], 
     OverscriptBox["\[Phi]", "~"]}], "=", 
    RowBox[{"\[Omega]", " ", 
     SubscriptBox[
      OverscriptBox["M", "~"], "1"], " ", 
     OverscriptBox["\[Phi]", "~"]}]}], TraditionalForm]],ExpressionUUID->
  "53d862fb-629b-4ee0-a95a-b565e3152b29"],
 ", a generalized eigenvalue equation. The general form is \n                 \
                               ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", GridBox[{
       {
        SubscriptBox["M", "0"], 
        SubscriptBox["M", "1"]},
       {
        SubscriptBox["0", "nxn"], 
        SubscriptBox["I", "nxn"]}
      }], ")"}], 
    RowBox[{"(", GridBox[{
       {
        SuperscriptBox["\[Phi]", 
         RowBox[{"(", "0", ")"}]]},
       {
        SuperscriptBox["\[Phi]", 
         RowBox[{"(", "1", ")"}]]}
      }], ")"}]}], TraditionalForm]],ExpressionUUID->
  "2f73cf3a-a683-4869-97fd-e6caa45f6fce"],
 " =-\[Omega] ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", GridBox[{
      {"0", 
       SubscriptBox["M", "2"]},
      {
       RowBox[{"-", 
        SubscriptBox["I", "nxn"]}], 
       SubscriptBox["0", "nxn"]}
     }], ")"}], TraditionalForm]],ExpressionUUID->
  "5b62243e-11e5-43da-9510-995284db2b63"],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", GridBox[{
      {
       SuperscriptBox["\[Phi]", 
        RowBox[{"(", "0", ")"}]]},
      {
       SuperscriptBox["\[Phi]", 
        RowBox[{"(", "1", ")"}]]}
     }], ")"}], TraditionalForm]],ExpressionUUID->
  "eeec491e-82de-477c-bc99-092f9c50e69f"],
 "\n                                                \n This results in the \
equations\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["M", "0"], 
      SuperscriptBox["\[Phi]", 
       RowBox[{"(", "0", ")"}]]}], "+", 
     RowBox[{
      SubscriptBox["M", "1"], 
      SuperscriptBox["\[Phi]", 
       RowBox[{"(", "1", ")"}]]}]}], "=", 
    RowBox[{
     RowBox[{"-", "\[Omega]"}], " ", 
     SubscriptBox["M", "2"], 
     SuperscriptBox["\[Phi]", 
      RowBox[{"(", "1", ")"}]]}]}], TraditionalForm]],ExpressionUUID->
  "07f0ece6-c274-4cd7-8ded-c6bff67c19ec"],
 " and \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Phi]", 
     RowBox[{"(", "1", ")"}]], "=", 
    RowBox[{"\[Omega]", " ", 
     SuperscriptBox["\[Phi]", 
      RowBox[{"(", "0", ")"}]]}]}], TraditionalForm]],ExpressionUUID->
  "1c8c7e9d-7ca7-4013-977c-2a33b8313635"],
 "\nhence by substitution\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["M", "0"], 
      SuperscriptBox["\[Phi]", 
       RowBox[{"(", "0", ")"}]]}], "+", 
     RowBox[{
      SubscriptBox["M", "1"], 
      SuperscriptBox["\[Phi]", 
       RowBox[{"(", "1", ")"}]]}]}], "=", 
    RowBox[{
     RowBox[{"-", "\[Omega]"}], " ", 
     SubscriptBox["M", "2"], 
     SuperscriptBox["\[Phi]", 
      RowBox[{"(", "1", ")"}]]}]}], TraditionalForm]],ExpressionUUID->
  "63046fda-dc01-4cf7-b9b7-55ea3644a01f"],
 " \[Rule] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["M", "0"], 
      SuperscriptBox["\[Phi]", 
       RowBox[{"(", "0", ")"}]]}], "+", 
     RowBox[{
      SubscriptBox["M", "1"], 
      SuperscriptBox["\[Phi]", 
       RowBox[{"(", "1", ")"}]]}]}], "=", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Omega]", "2"]}], " ", 
     SubscriptBox["M", "2"], 
     SuperscriptBox["\[Phi]", 
      RowBox[{"(", "0", ")"}]]}]}], TraditionalForm]],ExpressionUUID->
  "e1025564-8537-45eb-ac07-2b60ba019413"],
 " or ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["M", "0"], 
     SuperscriptBox["\[Phi]", 
      RowBox[{"(", "0", ")"}]]}], "+", 
    RowBox[{"\[Omega]", " ", 
     SubscriptBox["M", "1"], 
     SuperscriptBox["\[Phi]", 
      RowBox[{"(", "0", ")"}]]}], "+", 
    RowBox[{
     SuperscriptBox["\[Omega]", "2"], " ", 
     SubscriptBox["M", "2"], 
     SuperscriptBox["\[Phi]", 
      RowBox[{"(", "0", ")"}]]}]}], TraditionalForm]],ExpressionUUID->
  "64fda2cd-3059-4e24-9132-cf205830679e"],
 "=0 \n\nsee for instance https://arxiv.org/pdf/1709.09178.pdf for more \
information. "
}], "Text",
 CellChangeTimes->{{3.8759513612681427`*^9, 3.875951477059959*^9}, {
  3.875955099107842*^9, 3.875955407847129*^9}, {3.875955450350515*^9, 
  3.8759555408949547`*^9}},ExpressionUUID->"4d21dc17-fd90-498c-a3f2-\
a3e3cafeb0e3"],

Cell[TextData[{
 "Therefore we want the coefficients of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Omega]", "n"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "cd01ed43-51dc-4c39-9caf-01f3878c9c52"]
}], "Text",
 CellChangeTimes->{{3.876196530776841*^9, 
  3.876196551012067*^9}},ExpressionUUID->"c4299bd6-163b-4ae3-b481-\
c650417a6417"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Alpha]", "=", 
  RowBox[{"lhs3", "/.", 
   RowBox[{"\[Omega]", "\[Rule]", "0"}]}]}], "\n", 
 RowBox[{"\[Beta]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"lhs3", ",", "\[Omega]"}], "]"}], "/.", 
   RowBox[{"\[Omega]", "\[Rule]", "0"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Gamma]", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"lhs3", ",", 
     SuperscriptBox["\[Omega]", "2"]}], "]"}], "/.", 
   RowBox[{"\[Omega]", "\[Rule]", "0"}]}]}]}], "Input",
 CellChangeTimes->{3.876196537108436*^9},
 CellLabel->"In[75]:=",ExpressionUUID->"31ac3c13-47a2-4542-937d-0fab8e57b1da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"htt", "[", "z", "]"}]}], "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", "q", " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["z", "4"]}], ")"}], " ", 
       RowBox[{"htz", "[", "z", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"hxx", "[", "z", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "8"], " ", 
       RowBox[{"hxx", "[", "z", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"hyy", "[", "z", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "8"], " ", 
       RowBox[{"hyy", "[", "z", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"hzz", "[", "z", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "8"], " ", 
       RowBox[{"hzz", "[", "z", "]"}]}], "+", 
      RowBox[{"z", " ", 
       RowBox[{
        SuperscriptBox["htt", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       RowBox[{
        SuperscriptBox["htt", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "-", 
      RowBox[{"z", " ", 
       RowBox[{
        SuperscriptBox["hxx", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "9"], " ", 
       RowBox[{
        SuperscriptBox["hxx", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "-", 
      RowBox[{"z", " ", 
       RowBox[{
        SuperscriptBox["hyy", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "9"], " ", 
       RowBox[{
        SuperscriptBox["hyy", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "-", 
      RowBox[{"z", " ", 
       RowBox[{
        SuperscriptBox["hzz", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "9"], " ", 
       RowBox[{
        SuperscriptBox["hzz", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{
        SuperscriptBox["htt", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "6"], " ", 
       RowBox[{
        SuperscriptBox["htt", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", "q", " ", "z", " ", 
     RowBox[{"htt", "[", "z", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["z", "4"]}], ")"}], " ", 
     RowBox[{"htz", "[", "z", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "q", " ", "z", " ", 
        RowBox[{
         SuperscriptBox["htt", "\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["htz", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}], "+", 
       RowBox[{
        SuperscriptBox["z", "4"], " ", 
        RowBox[{
         SuperscriptBox["htz", "\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "-", 
       RowBox[{"z", " ", 
        RowBox[{
         SuperscriptBox["htz", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["z", "5"], " ", 
        RowBox[{
         SuperscriptBox["htz", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"htt", "[", "z", "]"}]}], "+", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", "q", " ", "z", " ", 
       RowBox[{"htz", "[", "z", "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"hxx", "[", "z", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"hxx", "[", "z", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"hxx", "[", "z", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"hyy", "[", "z", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"hyy", "[", "z", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"hzz", "[", "z", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"hzz", "[", "z", "]"}]}], "-", 
      RowBox[{"2", " ", "z", " ", 
       RowBox[{
        SuperscriptBox["htt", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{
        SuperscriptBox["hxx", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "+", 
      RowBox[{"z", " ", 
       RowBox[{
        SuperscriptBox["hyy", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       RowBox[{
        SuperscriptBox["hyy", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "+", 
      RowBox[{"z", " ", 
       RowBox[{
        SuperscriptBox["hzz", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       RowBox[{
        SuperscriptBox["hzz", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{
        SuperscriptBox["hxx", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "6"], " ", 
       RowBox[{
        SuperscriptBox["hxx", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"htt", "[", "z", "]"}]}], "+", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", "q", " ", "z", " ", 
       RowBox[{"htz", "[", "z", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"hxx", "[", "z", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"hxx", "[", "z", "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"hyy", "[", "z", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"hyy", "[", "z", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"hyy", "[", "z", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"hzz", "[", "z", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"hzz", "[", "z", "]"}]}], "-", 
      RowBox[{"2", " ", "z", " ", 
       RowBox[{
        SuperscriptBox["htt", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "+", 
      RowBox[{"z", " ", 
       RowBox[{
        SuperscriptBox["hxx", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       RowBox[{
        SuperscriptBox["hxx", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{
        SuperscriptBox["hyy", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "+", 
      RowBox[{"z", " ", 
       RowBox[{
        SuperscriptBox["hzz", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       RowBox[{
        SuperscriptBox["hzz", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{
        SuperscriptBox["hyy", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "6"], " ", 
       RowBox[{
        SuperscriptBox["hyy", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"htt", "[", "z", "]"}]}], "+", 
      RowBox[{"8", " ", "\[ImaginaryI]", " ", "q", " ", "z", " ", 
       RowBox[{"htz", "[", "z", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"hxx", "[", "z", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"hxx", "[", "z", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"hxx", "[", "z", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"hyy", "[", "z", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"hyy", "[", "z", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"hyy", "[", "z", "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"hzz", "[", "z", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"hzz", "[", "z", "]"}]}], "-", 
      RowBox[{"2", " ", "z", " ", 
       RowBox[{
        SuperscriptBox["htt", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", "q", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{
        SuperscriptBox["htz", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "+", 
      RowBox[{"z", " ", 
       RowBox[{
        SuperscriptBox["hxx", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       RowBox[{
        SuperscriptBox["hxx", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "+", 
      RowBox[{"z", " ", 
       RowBox[{
        SuperscriptBox["hyy", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       RowBox[{
        SuperscriptBox["hyy", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{
        SuperscriptBox["hzz", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{
        SuperscriptBox["hzz", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "6"], " ", 
       RowBox[{
        SuperscriptBox["hzz", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.875937109537587*^9, 3.875937197656262*^9, 
  3.875941921763351*^9, 3.875942031224938*^9, 3.875943202357041*^9, 
  3.875946187005316*^9, 3.876197671149035*^9, 3.876209240848426*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"2b34d4da-d9b0-4f2b-a57c-99b1d7f87787"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "z", " ", 
       RowBox[{"htt", "[", "z", "]"}]}], "+", 
      RowBox[{"8", " ", "q", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"htz", "[", "z", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", 
       RowBox[{"hxx", "[", "z", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"hxx", "[", "z", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", 
       RowBox[{"hyy", "[", "z", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"hyy", "[", "z", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", 
       RowBox[{"hzz", "[", "z", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"hzz", "[", "z", "]"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "z", " ", 
     RowBox[{"htz", "[", "z", "]"}]}], "-", 
    RowBox[{"2", " ", "q", " ", 
     SuperscriptBox["z", "2"], " ", 
     RowBox[{"hxx", "[", "z", "]"}]}], "-", 
    RowBox[{"2", " ", "q", " ", 
     SuperscriptBox["z", "2"], " ", 
     RowBox[{"hyy", "[", "z", "]"}]}], "-", 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["z", "2"], " ", 
     RowBox[{
      SuperscriptBox["htz", "\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", 
       RowBox[{"hyy", "[", "z", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", 
       RowBox[{"hzz", "[", "z", "]"}]}], "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{
        SuperscriptBox["hxx", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", 
       RowBox[{"hxx", "[", "z", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", 
       RowBox[{"hzz", "[", "z", "]"}]}], "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{
        SuperscriptBox["hyy", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", 
       RowBox[{"hxx", "[", "z", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "z", " ", 
       RowBox[{"hyy", "[", "z", "]"}]}], "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{
        SuperscriptBox["hzz", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.875937109537587*^9, 3.875937197656262*^9, 
  3.875941921763351*^9, 3.875942031224938*^9, 3.875943202357041*^9, 
  3.875946187005316*^9, 3.876197671149035*^9, 3.876209240856821*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"031e28c3-4258-41dd-85f1-af7ca969b9a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"hxx", "[", "z", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"hyy", "[", "z", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"hzz", "[", "z", "]"}]}]}], ")"}]}], ",", "0", ",", "0", ",", 
   "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.875937109537587*^9, 3.875937197656262*^9, 
  3.875941921763351*^9, 3.875942031224938*^9, 3.875943202357041*^9, 
  3.875946187005316*^9, 3.876197671149035*^9, 3.876209240860136*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"a9415577-79aa-49b7-8b0a-315ce76bea35"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Prepare the numerics", "Subsubsection",
 CellChangeTimes->{{3.866268264713271*^9, 3.866268268521367*^9}, {
  3.8761965619225807`*^9, 3.876196563980852*^9}, {3.876208866832139*^9, 
  3.876208868054872*^9}},ExpressionUUID->"24e872d6-b515-4632-b375-\
54a14e729c0f"],

Cell["\<\
getCoeff will look through the list of coeffiecients of \[Omega] and return \
the coefficients of the variables htt,htz,hxx,hyy,hzz and put these into a \
list. \
\>", "Text",
 CellChangeTimes->{{3.876196568448166*^9, 
  3.876196628850211*^9}},ExpressionUUID->"a048fe5d-82f2-4640-8415-\
d790fcea3450"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"getCoeff", "[", 
    RowBox[{"part_", ",", "list_", ",", "index_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"list", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"list", "~", "AppendTo", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"part", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"var", "[", 
                RowBox[{"[", "jj", "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "index"}], "}"}]}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"L", "@", "part"}]}], "}"}]}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellLabel->"In[78]:=",ExpressionUUID->"cc4d6213-f8d1-46e4-b1fc-d1ca4773effc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"var", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"htt", "[", "z", "]"}], ",", 
     RowBox[{"htz", "[", "z", "]"}], ",", 
     RowBox[{"hxx", "[", "z", "]"}], ",", 
     RowBox[{"hyy", "[", "z", "]"}], ",", 
     RowBox[{"hzz", "[", "z", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875936017064197*^9, 3.875936038113143*^9}, 
   3.875941933485178*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"7da12c1b-7b9b-4445-b415-27c8b097e3ac"],

Cell["\<\
After setting the variables find the coefficients of the zeroth, first, and \
second order derivative. \
\>", "Text",
 CellChangeTimes->{{3.876196636149619*^9, 
  3.8761966562493677`*^9}},ExpressionUUID->"13f46d56-0b59-4d7d-9d39-\
0925b3b71afe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"z", ",", "q"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"len", "=", 
   RowBox[{"Length", "[", "var", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", "Length"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "coef0a", ",", "coef0b", ",", "coef0c", ",", "coef1a", ",", "coef1b", ",", 
    "coef1c", ",", "coef2a", ",", "coef2b", ",", "coef2c"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"getCoeff", "[", 
  RowBox[{"\[Alpha]", ",", "coef0a", ",", "0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"getCoeff", "[", 
  RowBox[{"\[Alpha]", ",", "coef1a", ",", "1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getCoeff", "[", 
   RowBox[{"\[Alpha]", ",", "coef2a", ",", "2"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"getCoeff", "[", 
  RowBox[{"\[Beta]", ",", "coef0b", ",", "0"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"getCoeff", "[", 
  RowBox[{"\[Beta]", ",", "coef1b", ",", "1"}], "]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"getCoeff", "[", 
   RowBox[{"\[Beta]", ",", "coef2b", ",", "2"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"getCoeff", "[", 
  RowBox[{"\[Gamma]", ",", "coef0c", ",", "0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"getCoeff", "[", 
  RowBox[{"\[Gamma]", ",", "coef1c", ",", "1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"getCoeff", "[", 
  RowBox[{"\[Gamma]", ",", "coef2c", ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8759358709629498`*^9, 3.875935895923264*^9}, {
   3.875936801782447*^9, 3.875936801862409*^9}, 3.875943520152967*^9},
 CellLabel->"In[80]:=",ExpressionUUID->"2fce8643-292f-460c-a0b1-3b96485e06bd"],

Cell["\<\
Importantly, turn of the part specification warning, it is not needed. Our \
goal will be to fill blank tables with tables which have not yet been given a \
value. Hence Mathematica will panic since z has no depth and z[[1]] has no \
meaning. Turn off the warning because we know this, and will fill in the \
values soon. \
\>", "Text",
 CellChangeTimes->{{3.876196662496438*^9, 
  3.876196750025584*^9}},ExpressionUUID->"a18be3de-88a6-4b0d-9a69-\
9c77b61b213d"],

Cell[BoxData[
 RowBox[{"Off", "[", 
  RowBox[{"Part", "::", "partd"}], "]"}]], "Input",
 CellChangeTimes->{{3.8759372663006907`*^9, 3.8759372713756*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"54ac6444-cf90-4db9-aba2-af85ccfbd1b4"],

Cell["\<\
Set the history length to zero. Otherwise Mathematica becomes a memory hog. \
\>", "Text",
 CellChangeTimes->{{3.876196758832774*^9, 3.8761967801498938`*^9}, {
  3.876197458566671*^9, 
  3.87619745898*^9}},ExpressionUUID->"2721d16c-fbdd-47a8-ad23-bf600772f3c0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$HistoryLength", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$MinPrecision", "=", "40"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$MaxExtraPrecision", "=", "80"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8759465641566057`*^9, 3.875946582328225*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"26c2e345-c9b9-486f-a077-81e13c423fa4"],

Cell[TextData[{
 "Now comes the Pesudo spectral bit. Generate the Gauss-Lobatto grid (or size \
N) and a representation of the derivative. (xpgrid and Dop), then transform \
the grid form [-1,1] to [0,1] our computational domain and rename to zgrid, \
likewise the transformation induces a transformation of Dop by a factor of \
1/2. Silly, but my own choice, the grid after the transformation is ordered \
[1, .... 0] I want it ordered [0,.....,1] so I reverse the grid, and then I \
need to transform the elements of Dop to match, I rename this matching \
derivative dop. \n\nThis will be a coupled system. So I handle this in this \
case by constructing a direct sum representation rather then direct product. \
So I generate a matrix length N x L where L is the number of fields (here 5). \
Then populate this with the derivative matrices I constructed before. I call \
this fullD. The second derivative in this case is just fullD2= ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["fullD", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "bc9c8afb-dbe0-4b11-94c6-bfb0259002bd"],
 ". \n\nFinally, the matrices ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "i"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6164112f-e413-41bd-8086-3cc37ed38fe7"],
 " can be represented as (example for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "0"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "79670833-a781-4555-9bdb-f30a03cac495"],
 ") ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", "0"], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["M", "0"], "0"], "(", "z", ")"}], "I"}], "+", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["M", "0"], "1"], "(", "z", ")"}], 
      FractionBox["d", "dz"]}], "+", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["M", "0"], "2"], "(", "z", ")"}], 
      FractionBox[
       SuperscriptBox["d", "2"], 
       SuperscriptBox["dz", "2"]]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "01832fd3-6321-4180-9e6e-dc36510ae67f"],
 " and they act on \[Phi](z)=(htt(z),htz(z),hxx(z),hyy(z),hzz(z)), the \
matrices b0a,b1a,b2a,b0b,b1b,b2b,b0c,b1c,b2c are precisely the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["M", "i"], "j"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6b1575e8-2d35-4f32-8378-7b5b02203310"],
 ", a for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Omega]", "0"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7703b769-348c-4b4c-8355-b3f3fe12770f"],
 ", b for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Omega]", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "792cc2dd-e1a5-4e0c-9d88-6bc90e88ccad"],
 " and c for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Omega]", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fb303145-5bd5-4348-9ad2-210c98073329"],
 " and 0,1,2 for the order of derivative on the fields \[Phi]. They must be \
evaluated on the Chebyshev grid and placed as a diagonal matrix in the \
appropriate position of the matrices b, this is what the toGrid function does \
when wrapped in the do loops. \n\nThen you can construct the M matrices and \
in turn construct the ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["M", "~"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2b2979c0-8c6e-40eb-8c40-c0342197f917"],
 " matrices from the M matrices. Finally, enforce that z is a list of the \
grid points and choose a momentum so that you can solve the nonlinear \
eigenvalue problem. \n\n(Remember, while this is a differential system which \
requires boundary conditions, we have already used all of the boundary data \
implicitly by using\n1)  infalling Eddington Finkelstein coordinates, \
imposing infalling waves at the horizon is automatic\n2) Scaling the fields \
by r so that we choose the source to vanish"
}], "Text",
 CellChangeTimes->{{3.876196788597452*^9, 3.876197207838677*^9}, {
  3.87619723859377*^9, 
  3.876197641947171*^9}},ExpressionUUID->"ea4284c9-9ca7-43b9-8be2-\
6b78e743a9c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"mymodes", "[", 
    RowBox[{"gridsize_", ",", "mom_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n1", "=", 
       RowBox[{"n", "=", "gridsize"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Clear", "[", 
       RowBox[{"z", ",", "q"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"xpgrid", "=", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"r", " ", "\[Pi]"}], 
             RowBox[{"n1", "-", "1"}]], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", 
             RowBox[{"n1", "-", "1"}]}], "}"}]}], "]"}], ",", "40"}], "]"}]}],
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Dop", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"i", "\[Equal]", "n1"}], "&&", 
            RowBox[{"j", "\[Equal]", "n1"}]}], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"2", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"n1", "-", "1"}], ")"}], "2"]}], "+", "1"}], "6"]}], 
           ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"i", "\[Equal]", "1"}], "&&", 
              RowBox[{"j", "\[Equal]", "1"}]}], ",", 
             FractionBox[
              RowBox[{
               RowBox[{"2", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"n1", "-", "1"}], ")"}], "2"]}], "+", "1"}], "6"], 
             ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"i", "\[Equal]", "j"}], ",", 
               FractionBox[
                RowBox[{"-", 
                 RowBox[{"xpgrid", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], 
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SuperscriptBox[
                    RowBox[{"xpgrid", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "2"]}], ")"}]}]], ",", 
               RowBox[{
                FractionBox[
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], 
                  RowBox[{"i", "+", "j"}]], 
                 RowBox[{
                  RowBox[{"xpgrid", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "-", 
                  RowBox[{"xpgrid", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}]], 
                FractionBox[
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"i", "\[Equal]", "1"}], "||", 
                    RowBox[{"i", "\[Equal]", "n1"}]}], ",", "2", ",", "1"}], 
                  "]"}], 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"j", "\[Equal]", "1"}], "||", 
                    RowBox[{"j", "\[Equal]", "n1"}]}], ",", "2", ",", "1"}], 
                  "]"}]]}]}], "]"}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "n1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "n1"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Dop", "*=", 
       RowBox[{"1", "/", 
        SuperscriptBox["2", 
         RowBox[{"-", "1"}]]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"xpgrid", "=", 
       RowBox[{
        RowBox[{"xpgrid", " ", 
         FractionBox["1", "2"]}], "+", 
        FractionBox["1", "2"]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"xpgrid", "=", 
       RowBox[{"Reverse", "[", "xpgrid", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"zgrid", "=", "xpgrid"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"dop", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Dop", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n1", "-", "i"}], ",", 
            RowBox[{"n1", "-", "j"}]}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", 
           RowBox[{"n1", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", 
           RowBox[{"n1", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"fullD", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"len", " ", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"len", " ", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"fullD", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], "n"}]}], ";;", 
             RowBox[{"n", " ", "i"}]}], ",", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], "n"}]}], ";;", 
             RowBox[{"n", " ", "i"}]}]}], "]"}], "]"}], "=", "dop"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"fullD2", "=", 
       RowBox[{"fullD", ".", "fullD"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"toGrid", "[", "input_", "]"}], ":=", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"input", "/.", 
           RowBox[{"z", "\[Rule]", 
            RowBox[{"z", "[", 
             RowBox[{"[", "ip", "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ip", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"b0a", "=", 
       RowBox[{"b1a", "=", 
        RowBox[{"b2a", "=", 
         RowBox[{"b0b", "=", 
          RowBox[{"b1b", "=", 
           RowBox[{"b2b", "=", 
            RowBox[{"b0c", "=", 
             RowBox[{"b1c", "=", 
              RowBox[{"b2c", "=", 
               RowBox[{"Table", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"{", 
                  RowBox[{"len", " ", "n"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"len", " ", "n"}], "}"}]}], "]"}]}]}]}]}]}]}]}]}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"message", "=", "\"\<Spectral Derivative Created\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"size", "=", 
       RowBox[{"Length", "[", "fullD", "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b2a", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"ii", "-", "1"}], ")"}], "n"}]}], ";;", 
              RowBox[{"n", " ", "ii"}]}], ",", 
             RowBox[{
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"jj", "-", "1"}], ")"}], "n"}]}], ";;", 
              RowBox[{"n", " ", "jj"}]}]}], "]"}], "]"}], ")"}], "=", 
         RowBox[{"toGrid", "[", 
          RowBox[{"coef2a", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "len"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "len"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b1a", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"ii", "-", "1"}], ")"}], "n"}]}], ";;", 
              RowBox[{"n", " ", "ii"}]}], ",", 
             RowBox[{
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"jj", "-", "1"}], ")"}], "n"}]}], ";;", 
              RowBox[{"n", " ", "jj"}]}]}], "]"}], "]"}], ")"}], "=", 
         RowBox[{"toGrid", "[", 
          RowBox[{"coef1a", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "len"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "len"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b0a", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"ii", "-", "1"}], ")"}], "n"}]}], ";;", 
              RowBox[{"n", " ", "ii"}]}], ",", 
             RowBox[{
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"jj", "-", "1"}], ")"}], "n"}]}], ";;", 
              RowBox[{"n", " ", "jj"}]}]}], "]"}], "]"}], ")"}], "=", 
         RowBox[{"toGrid", "[", 
          RowBox[{"coef0a", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "len"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "len"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b2b", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"ii", "-", "1"}], ")"}], "n"}]}], ";;", 
              RowBox[{"n", " ", "ii"}]}], ",", 
             RowBox[{
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"jj", "-", "1"}], ")"}], "n"}]}], ";;", 
              RowBox[{"n", " ", "jj"}]}]}], "]"}], "]"}], ")"}], "=", 
         RowBox[{"toGrid", "[", 
          RowBox[{"coef2b", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "len"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "len"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b1b", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"ii", "-", "1"}], ")"}], "n"}]}], ";;", 
              RowBox[{"n", " ", "ii"}]}], ",", 
             RowBox[{
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"jj", "-", "1"}], ")"}], "n"}]}], ";;", 
              RowBox[{"n", " ", "jj"}]}]}], "]"}], "]"}], ")"}], "=", 
         RowBox[{"toGrid", "[", 
          RowBox[{"coef1b", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "len"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "len"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b0b", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"ii", "-", "1"}], ")"}], "n"}]}], ";;", 
              RowBox[{"n", " ", "ii"}]}], ",", 
             RowBox[{
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"jj", "-", "1"}], ")"}], "n"}]}], ";;", 
              RowBox[{"n", " ", "jj"}]}]}], "]"}], "]"}], ")"}], "=", 
         RowBox[{"toGrid", "[", 
          RowBox[{"coef0b", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "len"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "len"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b2c", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"ii", "-", "1"}], ")"}], "n"}]}], ";;", 
              RowBox[{"n", " ", "ii"}]}], ",", 
             RowBox[{
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"jj", "-", "1"}], ")"}], "n"}]}], ";;", 
              RowBox[{"n", " ", "jj"}]}]}], "]"}], "]"}], ")"}], "=", 
         RowBox[{"toGrid", "[", 
          RowBox[{"coef2c", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "len"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "len"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b1c", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"ii", "-", "1"}], ")"}], "n"}]}], ";;", 
              RowBox[{"n", " ", "ii"}]}], ",", 
             RowBox[{
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"jj", "-", "1"}], ")"}], "n"}]}], ";;", 
              RowBox[{"n", " ", "jj"}]}]}], "]"}], "]"}], ")"}], "=", 
         RowBox[{"toGrid", "[", 
          RowBox[{"coef1c", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "len"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "len"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b0c", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"ii", "-", "1"}], ")"}], "n"}]}], ";;", 
              RowBox[{"n", " ", "ii"}]}], ",", 
             RowBox[{
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"jj", "-", "1"}], ")"}], "n"}]}], ";;", 
              RowBox[{"n", " ", "jj"}]}]}], "]"}], "]"}], ")"}], "=", 
         RowBox[{"toGrid", "[", 
          RowBox[{"coef0c", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "len"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "len"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"message", "=", "\"\<Arrays created and filled\>\""}], ";", 
      "\[IndentingNewLine]", "\n", 
      RowBox[{"M0", "=", 
       RowBox[{
        RowBox[{"b2a", ".", "fullD2"}], "+", 
        RowBox[{"b1a", ".", "fullD"}], "+", "b0a"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"M1", "=", 
       RowBox[{
        RowBox[{"b2b", ".", "fullD2"}], "+", 
        RowBox[{"b1b", ".", "fullD"}], "+", "b0b"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"M2", "=", 
       RowBox[{
        RowBox[{"b2c", ".", "fullD2"}], "+", 
        RowBox[{"b1c", ".", "fullD"}], "+", "b0c"}]}], ";", 
      "\[IndentingNewLine]", "\n", 
      RowBox[{"bigM0", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"2", "size"}], ",", 
         RowBox[{"2", " ", "size"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"bigM1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"2", "size"}], ",", 
         RowBox[{"2", " ", "size"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"bigM0", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"1", ";;", "size"}], ",", 
          RowBox[{"1", ";;", "size"}]}], "]"}], "]"}], "=", "M0"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"bigM0", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"1", ";;", "size"}], ",", 
          RowBox[{
           RowBox[{"size", "+", "1"}], ";;", 
           RowBox[{"2", "size"}]}]}], "]"}], "]"}], "=", "M1"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"bigM0", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{"size", "+", "1"}], ";;", 
           RowBox[{"2", "size"}]}], ",", 
          RowBox[{
           RowBox[{"size", "+", "1"}], ";;", 
           RowBox[{"2", "size"}]}]}], "]"}], "]"}], "=", 
       RowBox[{"IdentityMatrix", "[", "size", "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"bigM1", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"1", ";;", "size"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "size"}], "+", "1"}], ";;", 
           RowBox[{"2", "size"}]}]}], "]"}], "]"}], "=", "M2"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"bigM1", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{"size", "+", "1"}], ";;", 
           RowBox[{"2", "size"}]}], ",", 
          RowBox[{"1", ";;", "size"}]}], "]"}], "]"}], "=", 
       RowBox[{"-", 
        RowBox[{"IdentityMatrix", "[", "size", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"z", "=", "zgrid"}], ";", "\[IndentingNewLine]", 
      RowBox[{"message", "=", "\"\<Matrix created\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rh", "=", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", "1", ")"}], 
         RowBox[{"1", "/", "4"}]]]}], " ", ";", "\[IndentingNewLine]", 
      RowBox[{"q", "=", "mom"}], ";", "\[IndentingNewLine]", 
      RowBox[{"message", "=", 
       RowBox[{"\"\<Data set :: Calculating for \>\"", "<>", 
        RowBox[{"ToString", "[", "n", "]"}], "<>", "\"\< grid points\>\""}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"modes", "=", 
       RowBox[{"Eigenvalues", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"bigM0", ",", 
           RowBox[{"-", "bigM1"}]}], "}"}], ",", 
         RowBox[{"-", 
          RowBox[{"(", "gridsize", ")"}]}]}], "]"}]}], ";"}]}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8662682936425343`*^9, 3.866268304679051*^9}, {
   3.86629182869796*^9, 3.866291838405993*^9}, {3.8667943646785393`*^9, 
   3.866794442437285*^9}, {3.875935482789981*^9, 3.8759354833389797`*^9}, {
   3.875935537436694*^9, 3.875935693528131*^9}, {3.875936484530581*^9, 
   3.8759365034888697`*^9}, {3.875937567353882*^9, 3.875937692954317*^9}, 
   3.875937731895052*^9, {3.8759383093446417`*^9, 3.875938336497477*^9}, {
   3.875938371214377*^9, 3.875938406512101*^9}, 3.875941954099642*^9, 
   3.875942433943183*^9, {3.875943343720161*^9, 3.8759433582580137`*^9}, {
   3.875943513138072*^9, 3.875943515819621*^9}, 3.87595559066118*^9},
 CellLabel->"In[97]:=",ExpressionUUID->"27908776-7f61-4527-874d-a352be775909"],

Cell["\<\
Do a test, loop over three different grid sizes for the momentum \[ScriptQ]=1\
\
\>", "Text",
 CellChangeTimes->{{3.875946339960284*^9, 3.875946341217854*^9}, {
  3.876197692345446*^9, 3.8761977083138247`*^9}, {3.876209266758716*^9, 
  3.8762092691316557`*^9}},ExpressionUUID->"aa5a9cbb-26e0-4f8c-abf6-\
2f7c3c1005d1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"modelist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"mymodes", "[", 
       RowBox[{"indexValue", ",", "1"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"modelist", ",", "modes"}], "]"}], ";"}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"indexValue", ",", "40", ",", "50", ",", "5"}], "}"}]}], "]"}], 
   ",", 
   RowBox[{"{", "message", "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.866268320956015*^9, 3.866268333043236*^9}, {
  3.8662707226881247`*^9, 3.866270722898589*^9}, {3.8662918542605886`*^9, 
  3.866291854635333*^9}, {3.8667936794286823`*^9, 3.866793680828589*^9}, {
  3.866794348011353*^9, 3.866794355026011*^9}, {3.875936066276638*^9, 
  3.87593606639993*^9}, {3.875936266842869*^9, 3.875936267988738*^9}, {
  3.8759423181414747`*^9, 3.875942344651935*^9}, {3.8759424255413647`*^9, 
  3.875942425701446*^9}, {3.875942748749206*^9, 3.875942748908784*^9}, {
  3.875943051969816*^9, 3.875943053731511*^9}, {3.875943947320108*^9, 
  3.875943948527701*^9}, {3.875944279317865*^9, 3.875944283831869*^9}, {
  3.8759457399128323`*^9, 3.8759457402734537`*^9}, {3.875946199348546*^9, 
  3.875946203559589*^9}, {3.875946346248291*^9, 3.875946346333199*^9}, {
  3.875946593987851*^9, 3.875946596480749*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"e0b5ca4d-a329-4e8d-9be8-b20604922619"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ComplexListPlot", "[", 
  RowBox[{
   RowBox[{"modelist", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<Re \[ScriptW]\>\"", ",", "\"\<Im \[ScriptW]\>\""}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.875936931763627*^9, 3.875936931832633*^9}, {
   3.875942349484776*^9, 3.875942349616234*^9}, {3.8759430607063503`*^9, 
   3.8759430646714573`*^9}, {3.875943953033177*^9, 3.875943954206273*^9}, 
   3.875944197432171*^9, 3.875944240912526*^9, {3.875948174925605*^9, 
   3.8759482169594717`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"be68070a-6e91-496b-b803-e10f62254a61"],

Cell[BoxData[
 GraphicsBox[{{{}, {}}, {}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQzdGybMuUo6IO97Nz2/eLCB+A8g/A+KKvF9wsaBR0
mMvd9SEkXATGPwDjL5/+WOSolfCBwpXfvm7wFYTxHWD8/akSy9i2Cx145//i
yvkKON8Bxp99WDdy5/1L9u6Xl1XrVEnC+Pth/Lym3I/1LcIOq7aqXoydzw/j
H4Dx+UwWRF5X4HR4erDPWWWOCIx/AMb33uITlZf2Y79snKf4s0wxGN8exl+4
tmaVQzDjgZKdNybq+ArD+A4wvpOsvE3ORr4DR2Snc79r4YLxHWD8WT83rr7f
zHsg35fNxPAlnO8A4zd8Zt8uJsPtsPT6IQHJWg4Y/wCML+/ZKP91CZeDd/hF
63ixv/uh/AMw/oOEesnjXOwOOsGXfc2TmA5A+Qdg/HUnb4t+WsLqINsj5eZ8
G84/AOO/v748s6Lq4/7dVafPlezngvHtYXw20e+lH1z+75/hefvzD7cv+6F8
exj/bL2KYtme3/bM/x9Xf635CuPvh/EPHg0KYzM6bx9prX3gh8QfGH8/jJ+U
vTf09M7n+wMvqSdmBl2C8e1hfAC5czx9
      "]]}, {{}, {}}}, {}, {{}, {{{}, {}, {}, {}}, {}}}},
  AspectRatio->Automatic,
  Axes->True,
  AxesOrigin->{0, 0},
  CoordinatesToolOptions:>{"DisplayFunction" -> (Identity[
       Part[#, 1]] + I Identity[
        Part[#, 2]]& ), "CopiedValueFunction" -> (Identity[
       Part[#, 1]] + I Identity[
        Part[#, 2]]& )},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["\"Re \[ScriptW]\"", TraditionalForm], 
    FormBox["\"Im \[ScriptW]\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "MessagesHead" -> ComplexListPlot},
  PlotRange->{{-5.4429500795968195`, 
    5.4429500795968195`}, {-6.369310314233025, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.87593694357845*^9, 3.875942253377116*^9, 3.875942326780191*^9, 
   3.875942383872169*^9, 3.875943090411231*^9, 3.875943386691152*^9, 
   3.875944124696137*^9, 3.875944197771123*^9, 3.8759442412037983`*^9, 
   3.8759453210613422`*^9, 3.875946219568812*^9, 3.875947413311352*^9, {
   3.875948180095852*^9, 3.875948217635619*^9}, 3.876198438657928*^9, 
   3.87621008863039*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"64030d95-bf75-44bf-97f2-cb7bc2d9db30"]
}, Open  ]],

Cell["\<\
Now we need to be able to filter out spurious modes which are introduced by \
the discretization

The basic idea: 
- Remove zero modes and any indeterminate modes that are found. They are not \
physical
-removeZero does this. 

-Run the code for at least two different grid values. 
-Compare the found modes. Real modes will only shift a small amount under \
grid size changes while spurious modes are grid size dependent
-convergeModes does this. It compares the distance the modes move in the \
complex plane looks for any modes which move only a small distance and keeps \
them. 
\
\>", "Text",
 CellChangeTimes->{{3.875946390030344*^9, 3.87594640547691*^9}, {
  3.8759482270404577`*^9, 
  3.8759483746042023`*^9}},ExpressionUUID->"65654589-776f-4b8e-8978-\
0be56b1439f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"removeZero", "[", "list_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "temp", "}"}], ",", "\n", 
     RowBox[{
      RowBox[{"temp", "=", 
       RowBox[{"{", "}"}]}], ";", "\n", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"TrueQ", "[", 
            RowBox[{
             RowBox[{"list", "[", 
              RowBox[{"[", "ii", "]"}], "]"}], "==", "0"}], "]"}], "]"}], ",",
           " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Not", "[", 
             RowBox[{"TrueQ", "[", 
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], "===", "Indeterminate"}], 
              "]"}], "]"}], ",", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"temp", ",", 
              RowBox[{"list", "[", 
               RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], ";", "\n", 
      RowBox[{"Return", "[", "temp", "]"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dist", "[", 
     RowBox[{"number_", ",", "number2_"}], "]"}], ":=", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", "number", "]"}], "-", 
         RowBox[{"Re", "[", "number2", "]"}]}], ")"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Im", "[", "number", "]"}], "-", 
         RowBox[{"Im", "[", "number2", "]"}]}], ")"}], "^", "2"}]}], "]"}]}], 
   ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"convergeModes", "[", 
    RowBox[{"list_", ",", "place1_", ",", "place2_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{"tempDist", ",", "midDistance"}], "*)"}], "}"}], ",", "\n", 
     RowBox[{
      RowBox[{"tempDist", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"dist", "[", 
          RowBox[{
           RowBox[{"list", "[", 
            RowBox[{"[", 
             RowBox[{"place1", ",", "i"}], "]"}], "]"}], ",", 
           RowBox[{"list", "[", 
            RowBox[{"[", "place2", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"list", "[", 
             RowBox[{"[", "place1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
      ";", "\n", 
      RowBox[{"midDistance", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{"tempDist", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "tempDist", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\n", 
      RowBox[{"foundMode", "=", 
       RowBox[{"{", "}"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"midDistance", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "==", 
              RowBox[{"tempDist", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "&&", 
             RowBox[{
              RowBox[{"midDistance", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "<", 
              RowBox[{"10", "^", 
               RowBox[{"-", "7"}]}]}]}], ",", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"foundMode", ",", 
              RowBox[{"list", "[", 
               RowBox[{"[", 
                RowBox[{"place2", ",", "j"}], "]"}], "]"}]}], "]"}]}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"tempDist", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "tempDist", "]"}]}], "}"}]}], "]"}], ";", 
      "\n", 
      RowBox[{"realModes", "=", "foundMode"}], ";"}]}], "\n", "]"}]}], 
  ";"}], "\n"}], "Input",
 CellLabel->
  "In[101]:=",ExpressionUUID->"c91a1363-3881-4023-8931-1b01ff49355f"],

Cell["\<\
To use the code provide a blank list to fill with the zero modes removed.
Then pass this to converge modes and say which grid sizes you would like to \
compare. i.e. 1 and 2 in the code below compares the first two entries which \
is 40 and 45 while 2 and 3 compares 45 and 50\
\>", "Text",
 CellChangeTimes->{{3.875948385642075*^9, 
  3.875948466825045*^9}},ExpressionUUID->"3b71c199-6ba0-4897-9aa2-\
e53cc2a6827e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rml", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"rml", ",", 
      RowBox[{"removeZero", "[", 
       RowBox[{"modelist", "[", 
        RowBox[{"[", "iii", "]"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"iii", ",", "1", ",", 
      RowBox[{"Length", "[", "modelist", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"convergeModes", "[", 
   RowBox[{"rml", ",", "2", ",", "3"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.869729786806017*^9, {3.869900124267309*^9, 3.869900129418521*^9}, {
   3.8759484416745033`*^9, 3.875948456033785*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"2c64fd9e-df57-441f-bbd4-1a21f6f45c9d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ComplexListPlot", "[", 
  RowBox[{"realModes", ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<Re \[ScriptW]\>\"", ",", "\"\<Im \[ScriptW]\>\""}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.87594240336841*^9, {3.875942461646019*^9, 3.875942465091124*^9}, {
   3.875948475749641*^9, 3.875948478736216*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"6e106110-1cba-4a42-b5ee-a182a0087ad6"],

Cell[BoxData[
 GraphicsBox[{{{}, {}}, {}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGAQA2IQXXvtI99RK+EDpxZmW270FTwA5TvA+Iy/M7LZtgs5
xOyd+ON8BZx/AMZ3s1eyydnId0D92FTudy1cML4DjP81aMvq+828DmdmcZgY
voTzD8D4tz52yH9dwuXwsOCydbzY3/1Q/gE4P6Fe8jgXu4Nm8GVf8ySmA1D+
ARh/48nbop+WsB6Q6JFyc74N5zvA+Gyi30s/uPzfP8Pz9ucfbl/2Q/n2MP7Z
ehXFsj2/9zP/f1z9teYrjG8P4xcXRoaxGZ23/3NV6cAPiT8w/n4YPyl7b+jp
nc/tAy+pJ2YGXYLx98P4ABIltR4=
      "]]}, {{}, {}}}, {}, {{}, {{{}, {}, {}, {}}, {}}}},
  AspectRatio->Automatic,
  Axes->True,
  AxesOrigin->{0, 0},
  CoordinatesToolOptions:>{"DisplayFunction" -> (Identity[
       Part[#, 1]] + I Identity[
        Part[#, 2]]& ), "CopiedValueFunction" -> (Identity[
       Part[#, 1]] + I Identity[
        Part[#, 2]]& )},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["\"Re \[ScriptW]\"", TraditionalForm], 
    FormBox["\"Im \[ScriptW]\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "MessagesHead" -> ComplexListPlot},
  PlotRange->{{-4.8073923430544, 4.8073923430544}, {-4.367980846305127, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.866794941670772*^9, 3.875942404492248*^9, 3.875942511559265*^9, 
   3.8759465512422953`*^9, 3.875947413770355*^9, 3.8759477698638487`*^9, 
   3.87594809730165*^9, {3.875948444407456*^9, 3.875948479181888*^9}, 
   3.8762100887797413`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"a40d0984-61b4-4a38-b910-b691a52e0346"]
}, Open  ]],

Cell["\<\
See how this compares to the full mode list we found before. Blue are real \
modes while black shows all the modes found a fixed grid size. \
\>", "Text",
 CellChangeTimes->{{3.8759484877433653`*^9, 3.875948497624753*^9}, {
  3.8759485917073183`*^9, 
  3.875948610731152*^9}},ExpressionUUID->"a3a986bb-be20-44df-ab3b-\
ee1ae1964dca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ComplexListPlot", "[", 
    RowBox[{"realModes", ",", 
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{"\"\<Re \[ScriptW]\>\"", ",", "\"\<Im \[ScriptW]\>\""}], 
       "}"}]}]}], "]"}], ",", 
   RowBox[{"ComplexListPlot", "[", 
    RowBox[{
     RowBox[{"modelist", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{"\"\<Re \[ScriptW]\>\"", ",", "\"\<Im \[ScriptW]\>\""}], 
       "}"}]}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"PointSize", "[", "0.005", "]"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"PlotRange", "->", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8662716450730467`*^9, 3.866271650805773*^9}, {
  3.8759485052831163`*^9, 3.875948574479804*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"0d757f75-b5d2-46d2-86c2-7d312ddc9800"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}}, {}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGAQA2IQXXvtI99RK+EDpxZmW270FTwA5TvA+Iy/M7LZtgs5
xOyd+ON8BZx/AMZ3s1eyydnId0D92FTudy1cML4DjP81aMvq+828DmdmcZgY
voTzD8D4tz52yH9dwuXwsOCydbzY3/1Q/gE4P6Fe8jgXu4Nm8GVf8ySmA1D+
ARh/48nbop+WsB6Q6JFyc74N5zvA+Gyi30s/uPzfP8Pz9ucfbl/2Q/n2MP7Z
ehXFsj2/9zP/f1z9teYrjG8P4xcXRoaxGZ23/3NV6cAPiT8w/n4YPyl7b+jp
nc/tAy+pJ2YGXYLx98P4ABIltR4=
       "]]}, {{}, {}}}, {}, {{}, {{{}, {}, {}, {}}, {}}}}, {{{}, {}}, {}, {{}, 
     {GrayLevel[0], PointSize[0.005], AbsoluteThickness[1.6], 
      PointBox[CompressedData["
1:eJw9x1toknEch3Fnyy03l03fqW0Qk0JGEJuzpJq8fzoIG0jkcCANSqGjxQ61
1WZiUJFQC4KdCCKsXRSDhRSMheP9QVQ0q9WkQblO7MJkIblms7SswK8XDw+f
ameb9aBYJBLp//X/d5dcO8qCakarLNEJXkM5E2y4HTR9PVfJLj26nOj3KWGC
TV9cH0o3qNixuT6538bBBMs8rQ79vQo64bBPjbnzZnDqvud0qEVF3OafDZXj
CpjB6dCcYSimpExbbF5jVMIMlvW+fFu6W07ZPtNy/RYOZvDgq/4Y6Wb5hY1D
Nwrfa2AB9swmyh5vU7Apv2trwLIGJrggfcQlGS9nrZPXUtNn8iaY7L+izRcV
TK8Y9Q/fXA0TvMlYqzbVF1HjwsCirYODGdwTPzUYLkzxsq6Hn6r2qWAB7rwz
VsPVFdCtuHvPD68CZrCZ1zYcD5SR7slASfyCFGZw0vpg9ON5GT2/Xmyoi+XN
4B5f05/yqhISt79uUnuKYQa/S/jWJUek7HN7ePv+it9CzpT3Aa/mqbSI1TSH
LUanmHImOPAswi2OrGTqK2vNOyN5E+xw1Mo7exP8Ie3hq92CFBZgCbfc9W1X
VhhujHxPmZeEnHn4hXd9dXcwza/IzruTZ5OwAJ/ssLdI9NNC5o2WUuoMzMNO
16QtNBHl987oHEetM7AA/wUpiobX
       "]]}, {{}, {}}}, {}, {{}, {{{}, {}, {}, {}}, {}}}}},
  AspectRatio->Automatic,
  Axes->True,
  AxesOrigin->{0, 0},
  CoordinatesToolOptions:>{"DisplayFunction" -> (Identity[
       Part[#, 1]] + I Identity[
        Part[#, 2]]& ), "CopiedValueFunction" -> (Identity[
       Part[#, 1]] + I Identity[
        Part[#, 2]]& )},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["\"Re \[ScriptW]\"", TraditionalForm], 
    FormBox["\"Im \[ScriptW]\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{739.5, Automatic},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "MessagesHead" -> ComplexListPlot},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8662716511965714`*^9, {3.875948512188181*^9, 3.8759485748539953`*^9}, 
   3.876210088871509*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"6fd855ff-92b1-41ed-8815-2ff9e60a32fd"]
}, Open  ]],

Cell["\<\
Now we want to compute the dispersion relation to see if the pole skipping \
points indeed fall on the dispersion relation curve. These occur at complex \
values of the momentum. Write a loop to solve for various values of \
\[ScriptQ]. 

Basic idea: 
-Find modes for grid size of 20 and 25. 
-Remove zero and indeterminate modes from both lists
-Compare the values of the lists and keep only those modes which move a \
distance less then \[Epsilon] when changing grid sizes. 
\
\>", "Text",
 CellChangeTimes->{{3.8759486210002127`*^9, 3.875948671258758*^9}, {
  3.8759524837563543`*^9, 
  3.875952553221437*^9}},ExpressionUUID->"732a3cc8-613b-4789-bd0b-\
8cb9daff52b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Run the numerics", "Subsubsection",
 CellChangeTimes->{{3.8762087018245068`*^9, 
  3.876208705391222*^9}},ExpressionUUID->"5be6645f-5790-4083-9949-\
b23f269f4ebb"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FullModeList", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"modelist", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mymodes", "[", 
            RowBox[{"indexValue", ",", 
             RowBox[{"momentumP", " ", "I"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"modelist", ",", "modes"}], "]"}], ";"}], 
          "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"indexValue", ",", "20", ",", "25", ",", "5"}], "}"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"rml", "=", 
         RowBox[{"{", "}"}]}], ";", "\n", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"rml", ",", 
            RowBox[{"removeZero", "[", 
             RowBox[{"modelist", "[", 
              RowBox[{"[", "iii", "]"}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"iii", ",", "1", ",", 
            RowBox[{"Length", "[", "modelist", "]"}]}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"convergeModes", "[", 
         RowBox[{"rml", ",", "1", ",", "2"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"FullModeList", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"momentumP", " ", "I"}], ",", "realModes"}], "}"}]}], 
         "]"}], ";"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"momentumP", ",", 
         RowBox[{"1", "/", "20"}], ",", 
         RowBox[{"3", "/", "2"}], ",", 
         RowBox[{"1", "/", "20"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<Momentum is \[ScriptQ]=\>\"", ",", 
       RowBox[{"momentumP", " ", "I"}], ",", 
       "\"\< Current solver message \>\"", ",", "message"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.811700216336608*^9, 3.81170026325633*^9}, {
   3.811702957581565*^9, 3.811702958663846*^9}, {3.811713611295413*^9, 
   3.8117136328682327`*^9}, {3.8662717071576033`*^9, 3.866271795582609*^9}, {
   3.86629299528382*^9, 3.866293024037902*^9}, {3.86629439471194*^9, 
   3.86629439573726*^9}, 3.866347350627398*^9, 3.866349633511722*^9, {
   3.875948678643985*^9, 3.875948714586996*^9}, {3.875949508282202*^9, 
   3.875949509993699*^9}, {3.87594957519444*^9, 3.8759496172974977`*^9}, {
   3.875951909602538*^9, 3.875951925447136*^9}, {3.8759524760900183`*^9, 
   3.875952477806323*^9}},
 CellLabel->
  "In[331]:=",ExpressionUUID->"5094c4b5-23f4-40fd-8dd8-d7a6eaf3c67b"],

Cell["Save the data. ", "Text",
 CellChangeTimes->{{3.8759525630495996`*^9, 
  3.875952564564295*^9}},ExpressionUUID->"1c3dea3d-b0af-498f-90c4-\
10312bf44996"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.876208538644909*^9},ExpressionUUID->"24c33125-fa32-469e-997a-\
17b78b6f7c29"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Put", "[", 
   RowBox[{"FullModeList", ",", 
    RowBox[{"location", "<>", "\"\<SCH_Sound_Sector_Modes_test.dat\>\""}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8759519478439493`*^9, 3.875951970975766*^9}, {
   3.87595256939608*^9, 3.8759525695936823`*^9}, 
   3.876208707868205*^9},ExpressionUUID->"95ba5af3-d1c1-41e4-9ee8-\
fd9089455f76"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots", "Subsubsection",
 CellChangeTimes->{{3.875951881657358*^9, 
  3.8759518850775747`*^9}},ExpressionUUID->"73b27ec6-8909-4964-baa5-\
60f65b4b7183"],

Cell[BoxData[
 RowBox[{
  RowBox[{"boost", "[", 
   RowBox[{"q_", ",", "w_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{"q", "-", 
      RowBox[{"a", " ", "w"}]}], 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["a", "2"]}]]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "a"}], " ", "q"}], "+", "w"}], 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["a", "2"]}]]]}], "}"}]}]], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"332d4cd9-7116-4d77-9129-74e42ff0f001"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FullModeList", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"location", "<>", "\"\<SCH_Sound_Sector_Modes_test.dat\>\""}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.87595200862499*^9, 3.875952012291601*^9}, 
   3.876208926575164*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"494c312d-c3ce-4721-9e2b-cafe36d947e6"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.876208608357709*^9},ExpressionUUID->"d868f235-7122-4ebf-a8f2-\
48f71590c414"],

Cell["We only want to look for modes that are purely imaginary", "Text",
 CellChangeTimes->{{3.875952020813325*^9, 
  3.875952031209897*^9}},ExpressionUUID->"3fcef6b1-c09d-4b6b-8b44-\
0c7bcf6447d0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fullImModes", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"imModes", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"Re", "[", 
            RowBox[{"FullModeList", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "2", ",", "i"}], "]"}], "]"}], "]"}], "]"}], 
          "<", 
          SuperscriptBox["10", 
           RowBox[{"-", "10"}]]}], "&&", 
         RowBox[{
          RowBox[{"Im", "[", 
           RowBox[{"FullModeList", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "2", ",", "i"}], "]"}], "]"}], "]"}], ">", 
          "0"}]}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"imModes", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"FullModeList", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "1"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"Im", "[", 
             RowBox[{"FullModeList", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "2", ",", "i"}], "]"}], "]"}], "]"}]}], 
           "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"FullModeList", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "2"}], "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
    ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"fullImModes", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"imModes", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{"imModes", "[", 
          RowBox[{"[", 
           RowBox[{";;", ",", "2"}], "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", 
     RowBox[{"Length", "[", "FullModeList", "]"}]}], "}"}]}], "]"}]}], "Input",\

 CellLabel->"In[13]:=",ExpressionUUID->"cebf8b03-0d8b-494a-9527-8c05af40487e"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.875952000272768*^9},ExpressionUUID->"c96eea24-e795-4380-87ff-\
c19433448938"],

Cell["Plot the frequency versus the momentum ", "Text",
 CellChangeTimes->{{3.8759518885004807`*^9, 
  3.875951902687236*^9}},ExpressionUUID->"223b3a27-e05b-47d7-809a-\
5ec9a885835e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"boosted", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"boost", "[", 
      RowBox[{
       RowBox[{"fullImModes", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"fullImModes", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "fullImModes", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.86651159572353*^9, 3.86651168121915*^9}, {
  3.875951640971272*^9, 3.8759516425861053`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"cd924d66-8140-4df7-8ed3-f64bc94071ba"],

Cell[TextData[{
 "Plot the motion of the pole skipping point. At rest this is located at q= \
",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "/", "2"}], ")"}], 
     RowBox[{"1", "/", "2"}]], "i"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8c7aecf6-3c9f-4eac-8114-b7b60c093ac2"],
 ", and \[Omega]= i, note the i is not included below since I am going to \
plot the imaginary part. "
}], "Text",
 CellChangeTimes->{{3.875952065083913*^9, 
  3.8759521476492147`*^9}},ExpressionUUID->"19739ef7-df59-4a41-a8fc-\
f97ec7e58a4a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"boostedPole", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"boost", "[", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"3", "/", "2"}], "]"}], ",", "1"}], "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "0", ",", 
          RowBox[{"9", "/", "10"}], ",", 
          RowBox[{"3", "/", "10"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
      RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.866511791139288*^9, 3.866511884635809*^9}, {
  3.8665126982785*^9, 3.8665126998963203`*^9}, {3.866512840609033*^9, 
  3.866512840913888*^9}, {3.8665137832281303`*^9, 3.8665138201141253`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"3ec812f1-7b89-4f33-b5e3-2ca47eb058cb"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
     GeometricTransformationBox[InsetBox[
       FormBox[
        StyleBox[
         GraphicsBox[
          {EdgeForm[None], DiskBox[{0, 0}]}],
         StripOnInput->False,
         GraphicsBoxOptions->{DefaultBaseStyle->Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]]}],
        TraditionalForm], {0., 0.}, Automatic, Offset[6.272]], {{{
      1.224744871391589, 1.}}, {{1.224744871391589, 1.}}}]}, 
    {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
     GeometricTransformationBox[InsetBox[
       FormBox[
        StyleBox[
         GraphicsBox[
          {EdgeForm[None], PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}],
         
         StripOnInput->False,
         GraphicsBoxOptions->{DefaultBaseStyle->Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]]}],
        TraditionalForm], {0., 0.}, Automatic, Offset[6.72]], {{{
      0.9693960265161633, 0.6631203934620967}}, {{0.9693960265161633, 
      0.6631203934620967}}}]}, 
    {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
     GeometricTransformationBox[InsetBox[
       FormBox[
        StyleBox[
         GraphicsBox[
          {EdgeForm[None], PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}],
         StripOnInput->False,
         GraphicsBoxOptions->{DefaultBaseStyle->Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]]}],
        TraditionalForm], {0., 0.}, Automatic, Offset[8.16]], {{{
      0.7809310892394863, 0.33144134645630824`}}, {{0.7809310892394863, 
      0.33144134645630824`}}}]}, 
    {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
     GeometricTransformationBox[InsetBox[
       FormBox[
        StyleBox[
         GraphicsBox[
          {EdgeForm[None], 
           PolygonBox[
            NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
              1, 1 - 3^Rational[1, 2]}}, {{0, 1}, {-1, -0.7320508075688772}, {
              1, -0.7320508075688772}}]]}],
         StripOnInput->False,
         GraphicsBoxOptions->{DefaultBaseStyle->Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]]}],
        TraditionalForm], {0., 0.}, Automatic, Offset[7.6]], {{{
      0.745015829910026, -0.23462435256495606`}}, {{
      0.745015829910026, -0.23462435256495606`}}}]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.735021474879162, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.866511856035047*^9, 3.866511885302555*^9}, 
   3.866512586009251*^9, 3.8665127002860413`*^9, 3.866512841367638*^9, {
   3.866513794887648*^9, 3.8665138208343782`*^9}, 3.866694012725539*^9, 
   3.875951540244582*^9, 3.875954369661631*^9, 3.876208932790821*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"7432f966-36a8-4c2b-9f2d-b45ca3d4acb3"]
}, Open  ]],

Cell["Make a plot of the axis crossing. ", "Text",
 CellChangeTimes->{{3.875952163143836*^9, 
  3.875952170363452*^9}},ExpressionUUID->"db089861-23cb-4349-985d-\
07ff65f79e30"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zeroPole", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"boost", "[", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"3", "/", "2"}], "]"}], ",", "1"}], "]"}], "}"}], "/.", 
     RowBox[{"a", "\[Rule]", 
      SqrtBox[
       FractionBox["2", "3"]]}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"Style", "[", 
      RowBox[{"\"\<x\>\"", ",", "20", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"PointLegend", "[", 
         RowBox[{"{", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<a/L=\!\(\*SqrtBox[FractionBox[\(2\), \(3\)]]\)\>\"", ",", 
            "18", ",", "\"\<TR\>\""}], "]"}], "}"}], "]"}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.15", ",", "0.6"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "600"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.866514458156143*^9, 3.86651452519659*^9}, {
  3.866515294532118*^9, 3.866515449341094*^9}, {3.8665208980936213`*^9, 
  3.866520898426179*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"7ce15471-3eff-42ca-83bd-48a03cb91bd1"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, 
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox[
         StyleBox["\<\"x\"\>",
          StripOnInput->False,
          FontSize->20,
          FontWeight->Bold],
         StripOnInput->False,
         GraphicsBoxOptions->{DefaultBaseStyle->Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]]}], {0., 0.}], {{{0.7071067811865476, 0.}}, {{
       0.7071067811865476, 0.}}}]}, {{}, {}}}, InsetBox[
     TemplateBox[{
       StyleBox[
       "\"a/L=\\!\\(\\*SqrtBox[FractionBox[\\(2\\), \\(3\\)]]\\)\"", 18, "TR",
         StripOnInput -> False]},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    InsetBox[
                    FormBox[
                    StyleBox[
                    StyleBox["\"x\"", 20, Bold, StripOnInput -> False], 
                    FontSize -> 10, StripOnInput -> False], TraditionalForm], 
                    
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                 ",", 
                 RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                 
                 TemplateBox[<|"color" -> GrayLevel[0]|>, 
                  "GrayLevelColorSwatchTemplate"]}], "]"}], "}"}], ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{
                   StyleBox["\"x\"", 20, Bold, StripOnInput -> False], ",", 
                   "Automatic"}], "}"}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", "False", "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.15, 0.6}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->600,
   Method->{
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 1.4142135623730951`}, {-1, 1}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{
         Directive[
          PointSize[0.012833333333333334`], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         GeometricTransformation[
          Inset[
           Style[
            Style["x", 20, Bold], 
            GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[1.6], 
                GrayLevel[0]]}], {0., 0.}], {{{0.7071067811865476, 0.}}, {{
          0.7071067811865476, 0.}}}]}}}, {{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 600, 
      Method -> {
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 1.4142135623730951`}, {-1, 1}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.012833333333333334`], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]]}, {
        Style["a/L=\!\(\*SqrtBox[FractionBox[\(2\), \(3\)]]\)", 18, "TR"]}, 
       LegendMarkers -> {{
          Style["x", 20, Bold], Automatic}}, Joined -> {False}, 
       LabelStyle -> {}, LegendLayout -> "Column"]], {0.15, 0.6}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.8665153353905067`*^9, 3.866515449729355*^9}, 
   3.8665208988921824`*^9, 3.866694014362215*^9, 3.8759515458733397`*^9, 
   3.875954371273744*^9, 3.876208934845056*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"ddb80e47-67d7-4d25-8273-6efbf847d554"]
}, Open  ]],

Cell["Display the trajectory for the continuous value of a", "Text",
 CellChangeTimes->{{3.875952174480459*^9, 
  3.875952182073482*^9}},ExpressionUUID->"fd450545-87c9-41c7-816f-\
cd80be3ac265"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"trajectory", "=", 
   RowBox[{
    RowBox[{"ListLinePlot", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"boost", "[", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"3", "/", "2"}], "]"}], ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "0", ",", 
          RowBox[{"95", "/", "100"}], ",", 
          RowBox[{"5", "/", "100"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"MeshFunctions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"#2", "&"}], "}"}]}], ",", 
      RowBox[{"Mesh", "\[Rule]", "4"}], ",", 
      RowBox[{"MeshStyle", "\[Rule]", 
       RowBox[{"Opacity", "[", "0", "]"}]}], ",", 
      RowBox[{"MeshShading", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Arrowheads", "[", "Medium", "]"}], "}"}]}], ",", 
      RowBox[{"DataRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"4", " ", "Pi"}]}], "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"Dashing", "[", "0.02", "]"}]}], "}"}]}]}], "]"}], "/.", 
    RowBox[{"Line", "\[Rule]", "Arrow"}]}]}], "\n"}]], "Input",
 CellChangeTimes->{{3.86651418663509*^9, 3.866514256223909*^9}, {
  3.866515593915691*^9, 3.866515634834174*^9}, {3.866515679544335*^9, 
  3.8665156999559507`*^9}, {3.8665157333322144`*^9, 3.8665158053538857`*^9}, {
  3.866601719883842*^9, 3.866601721831233*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"ea735e5f-6479-475f-a63a-2a5855a868f8"],

Cell[BoxData[
 GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAWIQrafIKdI347M9Axh8sC+Nuvru+MVP9g0XXu/8KfzO
PkNs/S9NsU/23xqK659bvLE/qfTkdXvKR/upr8IL+rJf2VdU/Qt8sfuDva85
/5k3K17YR3BPtqyT/mCvd7J1ivy7Z/YfvW9c8GJ9by8en+7kYfHUfk//zOJD
D9/aqyyN5SloeWzv0/NJcO/pN/ay8VHtqecf2p+USUv7fOi1va/2/cf9og/s
a13y2qcef2V/I8TJM2HpHfv14hmLy2+9tJ8SkM/DxnzT/sslMaPkvy/sS+c8
ORxqdtVewGB31DrjF/Ym7vK5CToX7b/OEn2U2vzc3isq5Mn2SSft9c2WSJz4
/szepGnfLp/W/fYfDhe/1Vv+zH7a2fPBy20X2kt+n39oxeFn9qtPvbG+9WHz
/pAXfAXa15/bP/Dq26HNcW5/mIFGNpfGG/vnRbf/rT/4YL/L7WZVvb3v7S1l
rsxcaf/Mfv4tC43Kmy/tHxUEpC/7d8M+2NItT/PaM3uPpY+yn33fan92U++H
3t3P7Wts9iWlsZ7ZPxr+lIU/ABMLbOY=
    "], {{{}, {}, 
      {GrayLevel[0], PointSize[
        NCache[
         Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[1.6], 
       Dashing[0.02], 
       {Arrowheads[Medium], ArrowBox[{1, 2, 3, 4, 5, 6, 21}]}, 
       {Arrowheads[Medium], ArrowBox[{21, 7, 8, 9, 10, 11, 12, 22}]}, 
       {Arrowheads[Medium], ArrowBox[{22, 13, 14, 15, 16, 23}]}, 
       {Arrowheads[Medium], ArrowBox[{23, 17, 18, 24}]}, 
       {Arrowheads[Medium], ArrowBox[{24, 19, 20}]}}}, {
      {Opacity[0], PointBox[{21, 22, 23, 24}]}, {}}}], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.6971406866442, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0.6971406866442, 1.224744871391589}, {-0.5236434915237539, 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.866515594258582*^9, 3.866515635177046*^9}, 
   3.866515681178985*^9, {3.866515727305992*^9, 3.866515805656931*^9}, 
   3.866601722499774*^9, 3.866694017627507*^9, 3.875951548163436*^9, 
   3.875954373580884*^9, 3.876208937000498*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"59bdf861-6037-430c-96a5-803db8e12881"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"modeplt", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{"boosted", ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", 
        RowBox[{"9", "/", "10"}], ",", 
        RowBox[{"3", "/", "10"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"PointLegend", "[", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"#", ",", "\"\<TR\>\"", ",", "18"}], "]"}], "&"}], "/@", 
          RowBox[{"{", 
           RowBox[{
           "\"\<a/L=0\>\"", ",", "\"\<a/L=3/10\>\"", ",", "\"\<a/L=6/10\>\"", 
            ",", "\"\<a/L=9/10\>\""}], "}"}]}], ")"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.15", ",", "0.8"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "600"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"modepltJoined", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"boosted", ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", 
         RowBox[{"9", "/", "10"}], ",", 
         RowBox[{"3", "/", "10"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.866513652982451*^9, 3.8665137457037973`*^9}, {
   3.866513824147146*^9, 3.8665138255651073`*^9}, {3.866513867749723*^9, 
   3.8665138885260572`*^9}, {3.866515157095839*^9, 3.866515262519017*^9}, {
   3.866520880992291*^9, 3.866520887919145*^9}, {3.8665274393969803`*^9, 
   3.866527441279499*^9}, 3.866527485973218*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"364dfb62-72e0-4969-b3d2-e90fdbad0562"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         FormBox[
          StyleBox[
           GraphicsBox[
            {EdgeForm[None], DiskBox[{0, 0}]}],
           StripOnInput->False,
           GraphicsBoxOptions->{DefaultBaseStyle->Directive[
             PointSize[0.009166666666666668], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[1.6]]}],
          TraditionalForm], {0., 0.}, Automatic, Offset[
         6.272]], CompressedData["
1:eJxTTMoPSmVmYGCQA2JGIGYC4lkzQWCl/RmWnKY7KfPsIfyd9hv+3jPKMlhv
bwwGh+1TOdzvX/m6HSp/0l6g34plWegBewYwuGCv4RLlJH7zCFT9ZfuLDLrK
Fk0n7dPA4Jq9V2jtXCO/c1D9N+1711v+0p970f7sGRC4Y88pELxfWekK1LwH
9jt8XJvPbbkGVf/QfmevS4F8yE2o+Y/t7x1xei75/zZU/xP7h2yuSVe23IPa
98z+xLwly613PYCa98JedB3v17lyj6DmvbT/sJWj17T9MdS81/Zfd+7UXvf5
CdS8N/YTtqz03ZX8DGreO3uziY/WCl1/DjXvg73fxTunSn1fQtV/sP8YMbto
+bFXUPM/2gunS4cVOL2B6v9kf2SFyJK5B95C7fts7zH16SoGx/dQ877Yh9Xu
cNie+AFq3hd70fkBt+8rf4Sa99V+aeVc5hfPPkLN+2Zv+PkCz/5Vn6DmfbeP
95oxPzT/M9S8H/bOBxLmzjX5Yg8AMrnk0w==
        "]]}, 
      {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         FormBox[
          StyleBox[
           GraphicsBox[
            {EdgeForm[None], 
             PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}],
           StripOnInput->False,
           GraphicsBoxOptions->{DefaultBaseStyle->Directive[
             PointSize[0.009166666666666668], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[1.6]]}],
          TraditionalForm], {0., 0.}, Automatic, Offset[
         6.72]], CompressedData["
1:eJwB9QEK/iFib1JlAwAAAB4AAAABAAAAAgAAAHLamz+ODqY/e1V+EBKFjz+5
HwBhjO61P+ZcTdTql6A/RAlgfAdcwD9eIso4+BSqP8qv1c34ssU/c5y9/hcl
sj+fYj2pHP3KP1OAyJ4Nlbc/vowSPbMd0D/6830vBlS9P2QgOkpdt9I/tufA
wAeuwT8ZUxU290vVP2EGwEfN08Q/5Q3le+Tb1z/LmQt3vBjIPy18g5mBZ9o/
oYBKsmx6yz/jOG1cJO/cP+yx6PSh9s4/R169Nhxz3z8GasNNpUXRP0IGgkzZ
+eA/mF2Hhj4b0z8PzjmnlTjiP/BhGKo6+9Q/GMGxbOJ14z+38FJbyeTWP7aK
TGfcseQ/+uhPqirX2D8iXBMXnuzlP9ZXJ+yt0do/XFmB3D8m5z9eTaSdsNPc
Px7gXCHYXug/Aa7xUp3c3j9D0mt/e5bpP7B2yVr1deA/ac3l5DzN6j+2TbVI
jYDhP2FbmLYtA+w/VTuPeNyN4j+kYr7vXTjtP0s/6KStneM/rhqWP9xs7j8E
9vDaz6/kP9wZyCS2oO8/7hQiHxbE5T8ZnVsD/GnwP07F3BhX2uY/AT9qplYD
8T/NVKjEbPLnP00VCjpwnPE/VNyrLDQM6T/lJVGRTTXyP4k0/yaNJ+o/XX/6
HPPN8j9C/G0ZWkTrP6cR9cI=
        "]]}, 
      {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         FormBox[
          StyleBox[
           GraphicsBox[
            {EdgeForm[None], PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}],
           
           StripOnInput->False,
           GraphicsBoxOptions->{DefaultBaseStyle->Directive[
             PointSize[0.009166666666666668], 
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[1.6]]}],
          TraditionalForm], {0., 0.}, Automatic, Offset[
         8.16]], CompressedData["
1:eJwB9QEK/iFib1JlAwAAAB4AAAABAAAAAgAAADR+F08tmqQ/+xnY17AUOr/e
YOws2E20P8XWCibLw1I/tLmKWKAHvj8T27+k1GdyP7QU1HzDv8M/CvpfIcV9
gz/iTDyOLl3IP5OphpfoepA/Yz+e5VXezD/CoVv5yq+YPwQA8QStotA/DUQM
rZYgoT9WvFQEHMrSP+ZBpyxGiqY/+bOBMGXm1D+P03GsmIisP3YGjB1l+NY/
l39akAiIsT+1lcxr6ADZPwUrvZcDC7U/WuyNkqwA2z8ipRpRTsi4P9c6TLZg
+Nw/mVWMHlm7vD/UEYmEpujeP7TmAxP3b8A/cL01iAlp4D9qZkTJFZnCP4x3
OdaXWuE/5cBe9D7XxD+ItDRfPUniPzIIB0HNKMc/lLjARTQ14z9rIOodPYzJ
PxgTlv2xHuQ/2qI5MioAzD8GY9qn5wXlP4UWUPZMg84/TH0LagLr5T/z9x04
PIrQP7Jya78rzuY/4rR3CkzZ0T9tgfDEia/nP7ZyAOdWLtM/CtDTfz+P6D+b
W6QR6IjUP/9D6x5tbek/rHKaQ5To1T9gEQc3MErqPwS1LOL4TNc/iMmT+qMl
6z9tk0ZFu7XYPzeTxmzh/+s/wYzhDIgi2j9xkJuQ/9jsP0LaX4QSk9s/m9/u
kxOx7T9QweMSFAfdPxFH7y4=
        "]]}, 
      {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         FormBox[
          StyleBox[
           GraphicsBox[
            {EdgeForm[None], 
             PolygonBox[
              NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                1, 1 - 3^Rational[1, 2]}}, {{0, 
                1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}}]]}],
           StripOnInput->False,
           GraphicsBoxOptions->{DefaultBaseStyle->Directive[
             PointSize[0.009166666666666668], 
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[1.6]]}],
          TraditionalForm], {0., 0.}, Automatic, Offset[7.6]], CompressedData["
1:eJwB9QEK/iFib1JlAwAAAB4AAAABAAAAAgAAAK21xmRBWqs/0fjCADv+ob9F
+TffHIi6P5buBxe9FLG/WKebg9pPwz8WLDPhQlG4v2wK9kT3AMk/SwMoEEPE
vr/Kxiv8BV7OP1kJu7A8PsK/10DBaaK20T+hnb+n4sPEv7isTW9HGtQ/GRkq
EZX5xr/iCTnErlzWPxgChA5p5ci/4na+jGWA2D8OgMIMCo3Kv4/22gjLh9o/
Egumfb31y7+6BxSOEnXcP4WgrDtnJM2/pjFutUVK3j9Owvxhjh3OvwZ1oFSj
BOA/0Ocfa2Llzr8XhDJB6dngP6B923HAf8+/1uvK08Gl4T/KK+x2OPDPvzro
YRLqaOI/oQxtSgkd0L9gOUj5DyTjP38xTQgqMNC/K4selNPX4z9aOyYd4jLQ
v95KBgrIhOQ/qceXingm0L/uIr6bdCvlP6xtguAZDNC/2yXrklXM5T+IkI2h
tMnPv80qQCLdZ+Y/zxXIQm9jz78VwIs2dP7mP1iOEfo1586/l6n2OHuQ5z88
fXRFtVbOv4Dv7MJKHug/581C63azzb9nWU1ENKjoP3D3r9zk/sy/06eRnIIu
6T9Dw4PeSzrMv+JVr6d6sek/uBs6+91my79kJne/WzHqP0INAcK0hcq/juA6
MmCu6j+9KQtW05fJv4f7/uY=
        "]]}}, {{}, {}}}, InsetBox[
     TemplateBox[{
       StyleBox["\"a/L=0\"", "TR", 18, StripOnInput -> False], 
       StyleBox["\"a/L=3/10\"", "TR", 18, StripOnInput -> False], 
       StyleBox["\"a/L=6/10\"", "TR", 18, StripOnInput -> False], 
       StyleBox["\"a/L=9/10\"", "TR", 18, StripOnInput -> False]},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 6.272}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.08426020408163262] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 6.72}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.051309523809523805`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 8.16}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.03009803921568628] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 7.6}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.002105263157894735] -> 
                    Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "6.272`", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "6.72`", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "8.16`", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7.6`", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False", ",", "False", ",", "False"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.15, 0.8}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0.009827084925434885, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->600,
   Method->{
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{0.009827084925434885, 1.5}, {-0.25310566755881825`, 
    1.2628456256461653`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{
         Directive[
          PointSize[0.009166666666666668], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         GeometricTransformation[
          Inset[
           Style[
            Graphics[{
              EdgeForm[], 
              Disk[{0, 0}]}], 
            GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                PointSize[0.009166666666666668], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[1.6]]}], {0., 0.}, Automatic, 
           Offset[6.272]], CompressedData["
1:eJxTTMoPSmVmYGCQA2JGIGYC4lkzQWCl/RmWnKY7KfPsIfyd9hv+3jPKMlhv
bwwGh+1TOdzvX/m6HSp/0l6g34plWegBewYwuGCv4RLlJH7zCFT9ZfuLDLrK
Fk0n7dPA4Jq9V2jtXCO/c1D9N+1711v+0p970f7sGRC4Y88pELxfWekK1LwH
9jt8XJvPbbkGVf/QfmevS4F8yE2o+Y/t7x1xei75/zZU/xP7h2yuSVe23IPa
98z+xLwly613PYCa98JedB3v17lyj6DmvbT/sJWj17T9MdS81/Zfd+7UXvf5
CdS8N/YTtqz03ZX8DGreO3uziY/WCl1/DjXvg73fxTunSn1fQtV/sP8YMbto
+bFXUPM/2gunS4cVOL2B6v9kf2SFyJK5B95C7fts7zH16SoGx/dQ877Yh9Xu
cNie+AFq3hd70fkBt+8rf4Sa99V+aeVc5hfPPkLN+2Zv+PkCz/5Vn6DmfbeP
95oxPzT/M9S8H/bOBxLmzjX5Yg8AMrnk0w==
          "]]}, {
         Directive[
          PointSize[0.009166666666666668], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         GeometricTransformation[
          Inset[
           Style[
            Graphics[{
              EdgeForm[], 
              Polygon[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
            GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                PointSize[0.009166666666666668], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[1.6]]}], {0., 0.}, Automatic, 
           Offset[6.72]], CompressedData["
1:eJwB9QEK/iFib1JlAwAAAB4AAAABAAAAAgAAAHLamz+ODqY/e1V+EBKFjz+5
HwBhjO61P+ZcTdTql6A/RAlgfAdcwD9eIso4+BSqP8qv1c34ssU/c5y9/hcl
sj+fYj2pHP3KP1OAyJ4Nlbc/vowSPbMd0D/6830vBlS9P2QgOkpdt9I/tufA
wAeuwT8ZUxU290vVP2EGwEfN08Q/5Q3le+Tb1z/LmQt3vBjIPy18g5mBZ9o/
oYBKsmx6yz/jOG1cJO/cP+yx6PSh9s4/R169Nhxz3z8GasNNpUXRP0IGgkzZ
+eA/mF2Hhj4b0z8PzjmnlTjiP/BhGKo6+9Q/GMGxbOJ14z+38FJbyeTWP7aK
TGfcseQ/+uhPqirX2D8iXBMXnuzlP9ZXJ+yt0do/XFmB3D8m5z9eTaSdsNPc
Px7gXCHYXug/Aa7xUp3c3j9D0mt/e5bpP7B2yVr1deA/ac3l5DzN6j+2TbVI
jYDhP2FbmLYtA+w/VTuPeNyN4j+kYr7vXTjtP0s/6KStneM/rhqWP9xs7j8E
9vDaz6/kP9wZyCS2oO8/7hQiHxbE5T8ZnVsD/GnwP07F3BhX2uY/AT9qplYD
8T/NVKjEbPLnP00VCjpwnPE/VNyrLDQM6T/lJVGRTTXyP4k0/yaNJ+o/XX/6
HPPN8j9C/G0ZWkTrP6cR9cI=
          "]]}, {
         Directive[
          PointSize[0.009166666666666668], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         GeometricTransformation[
          Inset[
           Style[
            Graphics[{
              EdgeForm[], 
              Polygon[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
            GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                PointSize[0.009166666666666668], 
                RGBColor[0.560181, 0.691569, 0.194885], 
                AbsoluteThickness[1.6]]}], {0., 0.}, Automatic, 
           Offset[8.16]], CompressedData["
1:eJwB9QEK/iFib1JlAwAAAB4AAAABAAAAAgAAADR+F08tmqQ/+xnY17AUOr/e
YOws2E20P8XWCibLw1I/tLmKWKAHvj8T27+k1GdyP7QU1HzDv8M/CvpfIcV9
gz/iTDyOLl3IP5OphpfoepA/Yz+e5VXezD/CoVv5yq+YPwQA8QStotA/DUQM
rZYgoT9WvFQEHMrSP+ZBpyxGiqY/+bOBMGXm1D+P03GsmIisP3YGjB1l+NY/
l39akAiIsT+1lcxr6ADZPwUrvZcDC7U/WuyNkqwA2z8ipRpRTsi4P9c6TLZg
+Nw/mVWMHlm7vD/UEYmEpujeP7TmAxP3b8A/cL01iAlp4D9qZkTJFZnCP4x3
OdaXWuE/5cBe9D7XxD+ItDRfPUniPzIIB0HNKMc/lLjARTQ14z9rIOodPYzJ
PxgTlv2xHuQ/2qI5MioAzD8GY9qn5wXlP4UWUPZMg84/TH0LagLr5T/z9x04
PIrQP7Jya78rzuY/4rR3CkzZ0T9tgfDEia/nP7ZyAOdWLtM/CtDTfz+P6D+b
W6QR6IjUP/9D6x5tbek/rHKaQ5To1T9gEQc3MErqPwS1LOL4TNc/iMmT+qMl
6z9tk0ZFu7XYPzeTxmzh/+s/wYzhDIgi2j9xkJuQ/9jsP0LaX4QSk9s/m9/u
kxOx7T9QweMSFAfdPxFH7y4=
          "]]}, {
         Directive[
          PointSize[0.009166666666666668], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         GeometricTransformation[
          Inset[
           Style[
            Graphics[{
              EdgeForm[], 
              
              Polygon[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                1, 1 - 3^Rational[1, 2]}}]}], 
            GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                PointSize[0.009166666666666668], 
                RGBColor[0.922526, 0.385626, 0.209179], 
                AbsoluteThickness[1.6]]}], {0., 0.}, Automatic, 
           Offset[7.6]], CompressedData["
1:eJwB9QEK/iFib1JlAwAAAB4AAAABAAAAAgAAAK21xmRBWqs/0fjCADv+ob9F
+TffHIi6P5buBxe9FLG/WKebg9pPwz8WLDPhQlG4v2wK9kT3AMk/SwMoEEPE
vr/Kxiv8BV7OP1kJu7A8PsK/10DBaaK20T+hnb+n4sPEv7isTW9HGtQ/GRkq
EZX5xr/iCTnErlzWPxgChA5p5ci/4na+jGWA2D8OgMIMCo3Kv4/22gjLh9o/
Egumfb31y7+6BxSOEnXcP4WgrDtnJM2/pjFutUVK3j9Owvxhjh3OvwZ1oFSj
BOA/0Ocfa2Llzr8XhDJB6dngP6B923HAf8+/1uvK08Gl4T/KK+x2OPDPvzro
YRLqaOI/oQxtSgkd0L9gOUj5DyTjP38xTQgqMNC/K4selNPX4z9aOyYd4jLQ
v95KBgrIhOQ/qceXingm0L/uIr6bdCvlP6xtguAZDNC/2yXrklXM5T+IkI2h
tMnPv80qQCLdZ+Y/zxXIQm9jz78VwIs2dP7mP1iOEfo1586/l6n2OHuQ5z88
fXRFtVbOv4Dv7MJKHug/581C63azzb9nWU1ENKjoP3D3r9zk/sy/06eRnIIu
6T9Dw4PeSzrMv+JVr6d6sek/uBs6+91my79kJne/WzHqP0INAcK0hcq/juA6
MmCu6j+9KQtW05fJv4f7/uY=
          "]]}}}, {{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0.009827084925434885, 0}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 600, 
      Method -> {
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0.009827084925434885, 1.5}, {-0.25310566755881825`, 
       1.2628456256461653`}}, PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]]}, {
        Style["a/L=0", "TR", 18], 
        Style["a/L=3/10", "TR", 18], 
        Style["a/L=6/10", "TR", 18], 
        Style["a/L=9/10", "TR", 18]}, LegendMarkers -> {{
          Graphics[{
            EdgeForm[], 
            Disk[{0, 0}]}], 
          Offset[6.272]}, {
          Graphics[{
            EdgeForm[], 
            Polygon[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
          Offset[6.72]}, {
          Graphics[{
            EdgeForm[], 
            Polygon[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
          Offset[8.16]}, {
          Graphics[{
            EdgeForm[], 
            
            Polygon[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
              1, 1 - 3^Rational[1, 2]}}]}], 
          Offset[7.6]}}, Joined -> {False, False, False, False}, 
       LabelStyle -> {}, LegendLayout -> "Column"]], {0.15, 0.8}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.866513640638523*^9, {3.8665136790013103`*^9, 3.866513694530121*^9}, {
   3.8665137321830673`*^9, 3.866513746093643*^9}, 3.8665138260456343`*^9, {
   3.866513875286449*^9, 3.866513888931012*^9}, {3.866515230499017*^9, 
   3.866515263083673*^9}, 3.866515452235951*^9, 3.866520909576169*^9, 
   3.8665274427223682`*^9, 3.866527486443059*^9, 3.866694025669332*^9, 
   3.875951553168603*^9, 3.875951647759406*^9, 3.8759543751780043`*^9, 
   3.876208938681923*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"953410b7-8b07-4bed-9f5f-bee16ec3838b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"poleSkipping", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
   "modepltJoined", ",", "modeplt", ",", "boostedPole", ",", "trajectory", 
    ",", "zeroPole", ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1.5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.5"}], ",", "1.3"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameTicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"18", ",", "\"\<TR\>\""}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "600"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", "18", ",", "\"\<TR\>\""}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{"\"\<Im(j)\>\"", ",", "\"\<Im(\[Nu])\>\""}], "}"}]}], 
      ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8665138377871532`*^9, 3.866513856349764*^9}, {
  3.866513893780396*^9, 3.8665140519952087`*^9}, {3.866514315294396*^9, 
  3.8665143164937*^9}, {3.8665144946774406`*^9, 3.866514496641163*^9}, {
  3.866514541438775*^9, 3.866514545166284*^9}, {3.875951731876144*^9, 
  3.8759517600836983`*^9}, {3.875951819180648*^9, 3.875951844200857*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"36dd3d05-9bb4-494d-9024-9a33a7309de9"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {{}, {}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQPWsmCKy0P8OS03QnZZ49hL/TfsPfe0ZZBuvtjcHg
sH0qh/v9K1+3Q+VP2gv0W7EsCz1gzwAGF+w1XKKcxG8egaq/bH+RQVfZoumk
fRoYXLP3Cq2da+R3Dqr/pn3vestf+nMv2p89AwJ37DkFgvcrK12BmvfAfoeP
a/O5Ldeg6h/a7+x1KZAPuQk1/7H9vSNOzyX/34bqf2L/kM016cqWe1D7ntmf
mLdkufWuB1DzXtiLruP9OlfuEdS8l/YftnL0mrY/hpr32v7rzp3a6z4/gZr3
xn7ClpW+u5KfQc17Z2828dFaoevPoeZ9sPe7eOdUqe9LqPoP9h8jZhctP/YK
av5He+F06bACpzdQ/Z/sj6wQWTL3wFuofZ/tPaY+XcXg+B5q3hf7sNodDtsT
P0DN+2IvOj/g9n3lj1DzvtovrZzL/OLZR6h53+wNP1/g2b/qE9S87/bxXjPm
h+Z/hpr3w975QMLcuSZf7AEnueTR
         "]]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwB8QEO/iFib1JlAgAAAB4AAAACAAAActqbP44Opj97VX4QEoWPP7kfAGGM
7rU/5lxN1OqXoD9ECWB8B1zAP14iyjj4FKo/yq/VzfiyxT9znL3+FyWyP59i
Pakc/co/U4DIng2Vtz++jBI9sx3QP/rzfS8GVL0/ZCA6Sl230j+258DAB67B
PxlTFTb3S9U/YQbAR83TxD/lDeV75NvXP8uZC3e8GMg/LXyDmYFn2j+hgEqy
bHrLP+M4bVwk79w/7LHo9KH2zj9HXr02HHPfPwZqw02lRdE/QgaCTNn54D+Y
XYeGPhvTPw/OOaeVOOI/8GEYqjr71D8YwbFs4nXjP7fwUlvJ5NY/topMZ9yx
5D/66E+qKtfYPyJcExee7OU/1lcn7K3R2j9cWYHcPybnP15NpJ2w09w/HuBc
Idhe6D8BrvFSndzeP0PSa397luk/sHbJWvV14D9pzeXkPM3qP7ZNtUiNgOE/
YVuYti0D7D9VO4943I3iP6Rivu9dOO0/Sz/opK2d4z+uGpY/3GzuPwT28NrP
r+Q/3BnIJLag7z/uFCIfFsTlPxmdWwP8afA/TsXcGFfa5j8BP2qmVgPxP81U
qMRs8uc/TRUKOnCc8T9U3KssNAzpP+UlUZFNNfI/iTT/Jo0n6j9df/oc883y
P0L8bRlaROs/nBH1wA==
         "]]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwB8QEO/iFib1JlAgAAAB4AAAACAAAANH4XTy2apD/7GdjXsBQ6v95g7CzY
TbQ/xdYKJsvDUj+0uYpYoAe+PxPbv6TUZ3I/tBTUfMO/wz8K+l8hxX2DP+JM
PI4uXcg/k6mGl+h6kD9jP57lVd7MP8KhW/nKr5g/BADxBK2i0D8NRAytliCh
P1a8VAQcytI/5kGnLEaKpj/5s4EwZebUP4/TcayYiKw/dgaMHWX41j+Xf1qQ
CIixP7WVzGvoANk/BSu9lwMLtT9a7I2SrADbPyKlGlFOyLg/1zpMtmD43D+Z
VYweWbu8P9QRiYSm6N4/tOYDE/dvwD9wvTWICWngP2pmRMkVmcI/jHc51pda
4T/lwF70PtfEP4i0NF89SeI/MggHQc0oxz+UuMBFNDXjP2sg6h09jMk/GBOW
/bEe5D/aojkyKgDMPwZj2qfnBeU/hRZQ9kyDzj9MfQtqAuvlP/P3HTg8itA/
snJrvyvO5j/itHcKTNnRP22B8MSJr+c/tnIA51Yu0z8K0NN/P4/oP5tbpBHo
iNQ//0PrHm1t6T+scppDlOjVP2ARBzcwSuo/BLUs4vhM1z+IyZP6oyXrP22T
RkW7tdg/N5PGbOH/6z/BjOEMiCLaP3GQm5D/2Ow/QtpfhBKT2z+b3+6TE7Ht
P1DB4xIUB90/BkfvLA==
         "]]}, 
       {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwB8QEO/iFib1JlAgAAAB4AAAACAAAArbXGZEFaqz/R+MIAO/6hv0X5N98c
iLo/lu4HF70Usb9Yp5uD2k/DPxYsM+FCUbi/bAr2RPcAyT9LAygQQ8S+v8rG
K/wFXs4/WQm7sDw+wr/XQMFporbRP6Gdv6fiw8S/uKxNb0ca1D8ZGSoRlfnG
v+IJOcSuXNY/GAKEDmnlyL/idr6MZYDYPw6AwgwKjcq/j/baCMuH2j8SC6Z9
vfXLv7oHFI4Sddw/haCsO2ckzb+mMW61RUreP07C/GGOHc6/BnWgVKME4D/Q
5x9rYuXOvxeEMkHp2eA/oH3bccB/z7/W68rTwaXhP8or7HY48M+/OuhhEupo
4j+hDG1KCR3Qv2A5SPkPJOM/fzFNCCow0L8rix6U09fjP1o7Jh3iMtC/3koG
CsiE5D+px5eKeCbQv+4ivpt0K+U/rG2C4BkM0L/bJeuSVczlP4iQjaG0yc+/
zSpAIt1n5j/PFchCb2PPvxXAizZ0/uY/WI4R+jXnzr+XqfY4e5DnPzx9dEW1
Vs6/gO/swkoe6D/nzULrdrPNv2dZTUQ0qOg/cPev3OT+zL/Tp5Gcgi7pP0PD
g95LOsy/4lWvp3qx6T+4Gzr73WbLv2Qmd79bMeo/Qg0BwrSFyr+O4DoyYK7q
P70pC1bTl8m/fPv+5A==
         "]]}}, {{}, {}}}, {{}, {
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6], 
        GeometricTransformationBox[InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[
             {EdgeForm[None], DiskBox[{0, 0}]}],
            StripOnInput->False,
            GraphicsBoxOptions->{DefaultBaseStyle->Directive[
              PointSize[0.009166666666666668], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6]]}],
           TraditionalForm], {0., 0.}, Automatic, Offset[
          6.272]], CompressedData["
1:eJxTTMoPSmVmYGCQA2JGIGYC4lkzQWCl/RmWnKY7KfPsIfyd9hv+3jPKMlhv
bwwGh+1TOdzvX/m6HSp/0l6g34plWegBewYwuGCv4RLlJH7zCFT9ZfuLDLrK
Fk0n7dPA4Jq9V2jtXCO/c1D9N+1711v+0p970f7sGRC4Y88pELxfWekK1LwH
9jt8XJvPbbkGVf/QfmevS4F8yE2o+Y/t7x1xei75/zZU/xP7h2yuSVe23IPa
98z+xLwly613PYCa98JedB3v17lyj6DmvbT/sJWj17T9MdS81/Zfd+7UXvf5
CdS8N/YTtqz03ZX8DGreO3uziY/WCl1/DjXvg73fxTunSn1fQtV/sP8YMbto
+bFXUPM/2gunS4cVOL2B6v9kf2SFyJK5B95C7fts7zH16SoGx/dQ877Yh9Xu
cNie+AFq3hd70fkBt+8rf4Sa99V+aeVc5hfPPkLN+2Zv+PkCz/5Vn6DmfbeP
95oxPzT/M9S8H/bOBxLmzjX5Yg8AMrnk0w==
         "]]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6], 
        GeometricTransformationBox[InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[
             {EdgeForm[None], 
              PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}],
            StripOnInput->False,
            GraphicsBoxOptions->{DefaultBaseStyle->Directive[
              PointSize[0.009166666666666668], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6]]}],
           TraditionalForm], {0., 0.}, Automatic, Offset[
          6.72]], CompressedData["
1:eJwB9QEK/iFib1JlAwAAAB4AAAABAAAAAgAAAHLamz+ODqY/e1V+EBKFjz+5
HwBhjO61P+ZcTdTql6A/RAlgfAdcwD9eIso4+BSqP8qv1c34ssU/c5y9/hcl
sj+fYj2pHP3KP1OAyJ4Nlbc/vowSPbMd0D/6830vBlS9P2QgOkpdt9I/tufA
wAeuwT8ZUxU290vVP2EGwEfN08Q/5Q3le+Tb1z/LmQt3vBjIPy18g5mBZ9o/
oYBKsmx6yz/jOG1cJO/cP+yx6PSh9s4/R169Nhxz3z8GasNNpUXRP0IGgkzZ
+eA/mF2Hhj4b0z8PzjmnlTjiP/BhGKo6+9Q/GMGxbOJ14z+38FJbyeTWP7aK
TGfcseQ/+uhPqirX2D8iXBMXnuzlP9ZXJ+yt0do/XFmB3D8m5z9eTaSdsNPc
Px7gXCHYXug/Aa7xUp3c3j9D0mt/e5bpP7B2yVr1deA/ac3l5DzN6j+2TbVI
jYDhP2FbmLYtA+w/VTuPeNyN4j+kYr7vXTjtP0s/6KStneM/rhqWP9xs7j8E
9vDaz6/kP9wZyCS2oO8/7hQiHxbE5T8ZnVsD/GnwP07F3BhX2uY/AT9qplYD
8T/NVKjEbPLnP00VCjpwnPE/VNyrLDQM6T/lJVGRTTXyP4k0/yaNJ+o/XX/6
HPPN8j9C/G0ZWkTrP6cR9cI=
         "]]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6], 
        GeometricTransformationBox[InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[
             {EdgeForm[None], PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}],
            StripOnInput->False,
            GraphicsBoxOptions->{DefaultBaseStyle->Directive[
              PointSize[0.009166666666666668], 
              RGBColor[0.560181, 0.691569, 0.194885], 
              AbsoluteThickness[1.6]]}],
           TraditionalForm], {0., 0.}, Automatic, Offset[
          8.16]], CompressedData["
1:eJwB9QEK/iFib1JlAwAAAB4AAAABAAAAAgAAADR+F08tmqQ/+xnY17AUOr/e
YOws2E20P8XWCibLw1I/tLmKWKAHvj8T27+k1GdyP7QU1HzDv8M/CvpfIcV9
gz/iTDyOLl3IP5OphpfoepA/Yz+e5VXezD/CoVv5yq+YPwQA8QStotA/DUQM
rZYgoT9WvFQEHMrSP+ZBpyxGiqY/+bOBMGXm1D+P03GsmIisP3YGjB1l+NY/
l39akAiIsT+1lcxr6ADZPwUrvZcDC7U/WuyNkqwA2z8ipRpRTsi4P9c6TLZg
+Nw/mVWMHlm7vD/UEYmEpujeP7TmAxP3b8A/cL01iAlp4D9qZkTJFZnCP4x3
OdaXWuE/5cBe9D7XxD+ItDRfPUniPzIIB0HNKMc/lLjARTQ14z9rIOodPYzJ
PxgTlv2xHuQ/2qI5MioAzD8GY9qn5wXlP4UWUPZMg84/TH0LagLr5T/z9x04
PIrQP7Jya78rzuY/4rR3CkzZ0T9tgfDEia/nP7ZyAOdWLtM/CtDTfz+P6D+b
W6QR6IjUP/9D6x5tbek/rHKaQ5To1T9gEQc3MErqPwS1LOL4TNc/iMmT+qMl
6z9tk0ZFu7XYPzeTxmzh/+s/wYzhDIgi2j9xkJuQ/9jsP0LaX4QSk9s/m9/u
kxOx7T9QweMSFAfdPxFH7y4=
         "]]}, 
       {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6], 
        GeometricTransformationBox[InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[
             {EdgeForm[None], 
              PolygonBox[
               NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                 1, 1 - 3^Rational[1, 2]}}, {{0, 
                 1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}}]]}],
            
            StripOnInput->False,
            GraphicsBoxOptions->{DefaultBaseStyle->Directive[
              PointSize[0.009166666666666668], 
              RGBColor[0.922526, 0.385626, 0.209179], 
              AbsoluteThickness[1.6]]}],
           TraditionalForm], {0., 0.}, Automatic, Offset[
          7.6]], CompressedData["
1:eJwB9QEK/iFib1JlAwAAAB4AAAABAAAAAgAAAK21xmRBWqs/0fjCADv+ob9F
+TffHIi6P5buBxe9FLG/WKebg9pPwz8WLDPhQlG4v2wK9kT3AMk/SwMoEEPE
vr/Kxiv8BV7OP1kJu7A8PsK/10DBaaK20T+hnb+n4sPEv7isTW9HGtQ/GRkq
EZX5xr/iCTnErlzWPxgChA5p5ci/4na+jGWA2D8OgMIMCo3Kv4/22gjLh9o/
Egumfb31y7+6BxSOEnXcP4WgrDtnJM2/pjFutUVK3j9Owvxhjh3OvwZ1oFSj
BOA/0Ocfa2Llzr8XhDJB6dngP6B923HAf8+/1uvK08Gl4T/KK+x2OPDPvzro
YRLqaOI/oQxtSgkd0L9gOUj5DyTjP38xTQgqMNC/K4selNPX4z9aOyYd4jLQ
v95KBgrIhOQ/qceXingm0L/uIr6bdCvlP6xtguAZDNC/2yXrklXM5T+IkI2h
tMnPv80qQCLdZ+Y/zxXIQm9jz78VwIs2dP7mP1iOEfo1586/l6n2OHuQ5z88
fXRFtVbOv4Dv7MJKHug/581C63azzb9nWU1ENKjoP3D3r9zk/sy/06eRnIIu
6T9Dw4PeSzrMv+JVr6d6sek/uBs6+91my79kJne/WzHqP0INAcK0hcq/juA6
MmCu6j+9KQtW05fJv4f7/uY=
         "]]}}, {{}, {}}}, {{}, {
       {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
        1.6], GeometricTransformationBox[InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[
             {EdgeForm[None], DiskBox[{0, 0}]}],
            StripOnInput->False,
            GraphicsBoxOptions->{DefaultBaseStyle->Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[1.6], 
              GrayLevel[0]]}],
           TraditionalForm], {0., 0.}, Automatic, Offset[6.272]], {{{
         1.224744871391589, 1.}}, {{1.224744871391589, 1.}}}]}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
        1.6], GeometricTransformationBox[InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[
             {EdgeForm[None], 
              PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}],
            StripOnInput->False,
            GraphicsBoxOptions->{DefaultBaseStyle->Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[1.6], 
              GrayLevel[0]]}],
           TraditionalForm], {0., 0.}, Automatic, Offset[6.72]], {{{
         0.9693960265161633, 0.6631203934620967}}, {{0.9693960265161633, 
         0.6631203934620967}}}]}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
        1.6], GeometricTransformationBox[InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[
             {EdgeForm[None], PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}],
            StripOnInput->False,
            GraphicsBoxOptions->{DefaultBaseStyle->Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[1.6], 
              GrayLevel[0]]}],
           TraditionalForm], {0., 0.}, Automatic, Offset[8.16]], {{{
         0.7809310892394863, 0.33144134645630824`}}, {{0.7809310892394863, 
         0.33144134645630824`}}}]}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
        1.6], GeometricTransformationBox[InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[
             {EdgeForm[None], 
              PolygonBox[
               NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                 1, 1 - 3^Rational[1, 2]}}, {{0, 
                 1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}}]]}],
            
            StripOnInput->False,
            GraphicsBoxOptions->{DefaultBaseStyle->Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[1.6], 
              GrayLevel[0]]}],
           TraditionalForm], {0., 0.}, Automatic, Offset[7.6]], {{{
         0.745015829910026, -0.23462435256495606`}}, {{
         0.745015829910026, -0.23462435256495606`}}}]}}, {{}, {}}}, {{}, 
      GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAWIQrafIKdI347M9Axh8sC+Nuvru+MVP9g0XXu/8KfzO
PkNs/S9NsU/23xqK659bvLE/qfTkdXvKR/upr8IL+rJf2VdU/Qt8sfuDva85
/5k3K17YR3BPtqyT/mCvd7J1ivy7Z/YfvW9c8GJ9by8en+7kYfHUfk//zOJD
D9/aqyyN5SloeWzv0/NJcO/pN/ay8VHtqecf2p+USUv7fOi1va/2/cf9og/s
a13y2qcef2V/I8TJM2HpHfv14hmLy2+9tJ8SkM/DxnzT/sslMaPkvy/sS+c8
ORxqdtVewGB31DrjF/Ym7vK5CToX7b/OEn2U2vzc3isq5Mn2SSft9c2WSJz4
/szepGnfLp/W/fYfDhe/1Vv+zH7a2fPBy20X2kt+n39oxeFn9qtPvbG+9WHz
/pAXfAXa15/bP/Dq26HNcW5/mIFGNpfGG/vnRbf/rT/4YL/L7WZVvb3v7S1l
rsxcaf/Mfv4tC43Kmy/tHxUEpC/7d8M+2NItT/PaM3uPpY+yn33fan92U++H
3t3P7Wts9iWlsZ7ZPxr+lIU/ABMLbOY=
       "], {{{}, {}, 
         {GrayLevel[0], PointSize[
           NCache[
            Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[1.6],
           Dashing[0.02], 
          {Arrowheads[Medium], ArrowBox[{1, 2, 3, 4, 5, 6, 21}]}, 
          {Arrowheads[Medium], ArrowBox[{21, 7, 8, 9, 10, 11, 12, 22}]}, 
          {Arrowheads[Medium], ArrowBox[{22, 13, 14, 15, 16, 23}]}, 
          {Arrowheads[Medium], ArrowBox[{23, 17, 18, 24}]}, 
          {Arrowheads[Medium], ArrowBox[{24, 19, 20}]}}}, {
         {Opacity[0], PointBox[{21, 22, 23, 24}]}, {}}}], {{}, {}}}, {{}, 
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6],
        GeometricTransformationBox[InsetBox[
         StyleBox[
          StyleBox["\<\"x\"\>",
           StripOnInput->False,
           FontSize->20,
           FontWeight->Bold],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            GrayLevel[0]]}], {0., 0.}], {{{0.7071067811865476, 0.}}, {{
        0.7071067811865476, 0.}}}]}, {{}, {}}}}, {InsetBox[
      TemplateBox[{
        StyleBox["\"a/L=0\"", "TR", 18, StripOnInput -> False], 
        StyleBox["\"a/L=3/10\"", "TR", 18, StripOnInput -> False], 
        StyleBox["\"a/L=6/10\"", "TR", 18, StripOnInput -> False], 
        StyleBox["\"a/L=9/10\"", "TR", 18, StripOnInput -> False]},
       "PointLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 6.272}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.08426020408163262] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 6.72}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.051309523809523805`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 8.16}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.03009803921568628] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 7.6}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.002105263157894735] -> 
                    Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"PointLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                    ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                    ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                    ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                    ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], 
                  "]"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{
                  RowBox[{"{", 
                    RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "6.272`", "]"}]}], "}"}], ",", 
                  RowBox[{"{", 
                    RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "6.72`", "]"}]}], "}"}], ",", 
                  RowBox[{"{", 
                    RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "8.16`", "]"}]}], "}"}], ",", 
                  RowBox[{"{", 
                    RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7.6`", "]"}]}], "}"}]}], "}"}]}], 
            ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"False", ",", "False", ",", "False", ",", "False"}], 
                "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.15, 0.8}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{
        StyleBox[
        "\"a/L=\\!\\(\\*SqrtBox[FractionBox[\\(2\\), \\(3\\)]]\\)\"", 18, 
         "TR", StripOnInput -> False]},
       "PointLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    InsetBox[
                    FormBox[
                    StyleBox[
                    StyleBox["\"x\"", 20, Bold, StripOnInput -> False], 
                    FontSize -> 10, StripOnInput -> False], TraditionalForm], 
                    
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"PointLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                  ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  
                  TemplateBox[<|"color" -> GrayLevel[0]|>, 
                   "GrayLevelColorSwatchTemplate"]}], "]"}], "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{
                    StyleBox["\"x\"", 20, Bold, StripOnInput -> False], ",", 
                    "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "False", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.15, 0.6}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0.009827084925434885, 0},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{
     FormBox[
      StyleBox["\"Im(j)\"", 18, "TR", StripOnInput -> False], 
      TraditionalForm], 
     FormBox[
      StyleBox["\"Im(\[Nu])\"", 18, "TR", StripOnInput -> False], 
      TraditionalForm]},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->Directive[18, "TR"],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->600,
   Method->{
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 1.5}, {-0.5, 1.3}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.009166666666666668], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGCQA2IQPWsmCKy0P8OS03QnZZ49hL/TfsPfe0ZZBuvtjcHg
sH0qh/v9K1+3Q+VP2gv0W7EsCz1gzwAGF+w1XKKcxG8egaq/bH+RQVfZoumk
fRoYXLP3Cq2da+R3Dqr/pn3vestf+nMv2p89AwJ37DkFgvcrK12BmvfAfoeP
a/O5Ldeg6h/a7+x1KZAPuQk1/7H9vSNOzyX/34bqf2L/kM016cqWe1D7ntmf
mLdkufWuB1DzXtiLruP9OlfuEdS8l/YftnL0mrY/hpr32v7rzp3a6z4/gZr3
xn7ClpW+u5KfQc17Z2828dFaoevPoeZ9sPe7eOdUqe9LqPoP9h8jZhctP/YK
av5He+F06bACpzdQ/Z/sj6wQWTL3wFuofZ/tPaY+XcXg+B5q3hf7sNodDtsT
P0DN+2IvOj/g9n3lj1DzvtovrZzL/OLZR6h53+wNP1/g2b/qE9S87/bxXjPm
h+Z/hpr3w975QMLcuSZf7AEnueTR
           "]]}, {
          Hue[0.9060679774997897, 0.6, 0.6], 
          Directive[
           PointSize[0.009166666666666668], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], 
          Line[CompressedData["
1:eJwB8QEO/iFib1JlAgAAAB4AAAACAAAActqbP44Opj97VX4QEoWPP7kfAGGM
7rU/5lxN1OqXoD9ECWB8B1zAP14iyjj4FKo/yq/VzfiyxT9znL3+FyWyP59i
Pakc/co/U4DIng2Vtz++jBI9sx3QP/rzfS8GVL0/ZCA6Sl230j+258DAB67B
PxlTFTb3S9U/YQbAR83TxD/lDeV75NvXP8uZC3e8GMg/LXyDmYFn2j+hgEqy
bHrLP+M4bVwk79w/7LHo9KH2zj9HXr02HHPfPwZqw02lRdE/QgaCTNn54D+Y
XYeGPhvTPw/OOaeVOOI/8GEYqjr71D8YwbFs4nXjP7fwUlvJ5NY/topMZ9yx
5D/66E+qKtfYPyJcExee7OU/1lcn7K3R2j9cWYHcPybnP15NpJ2w09w/HuBc
Idhe6D8BrvFSndzeP0PSa397luk/sHbJWvV14D9pzeXkPM3qP7ZNtUiNgOE/
YVuYti0D7D9VO4943I3iP6Rivu9dOO0/Sz/opK2d4z+uGpY/3GzuPwT28NrP
r+Q/3BnIJLag7z/uFCIfFsTlPxmdWwP8afA/TsXcGFfa5j8BP2qmVgPxP81U
qMRs8uc/TRUKOnCc8T9U3KssNAzpP+UlUZFNNfI/iTT/Jo0n6j9df/oc883y
P0L8bRlaROs/nBH1wA==
           "]]}, {
          Hue[0.1421359549995791, 0.6, 0.6], 
          Directive[
           PointSize[0.009166666666666668], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]], 
          Line[CompressedData["
1:eJwB8QEO/iFib1JlAgAAAB4AAAACAAAANH4XTy2apD/7GdjXsBQ6v95g7CzY
TbQ/xdYKJsvDUj+0uYpYoAe+PxPbv6TUZ3I/tBTUfMO/wz8K+l8hxX2DP+JM
PI4uXcg/k6mGl+h6kD9jP57lVd7MP8KhW/nKr5g/BADxBK2i0D8NRAytliCh
P1a8VAQcytI/5kGnLEaKpj/5s4EwZebUP4/TcayYiKw/dgaMHWX41j+Xf1qQ
CIixP7WVzGvoANk/BSu9lwMLtT9a7I2SrADbPyKlGlFOyLg/1zpMtmD43D+Z
VYweWbu8P9QRiYSm6N4/tOYDE/dvwD9wvTWICWngP2pmRMkVmcI/jHc51pda
4T/lwF70PtfEP4i0NF89SeI/MggHQc0oxz+UuMBFNDXjP2sg6h09jMk/GBOW
/bEe5D/aojkyKgDMPwZj2qfnBeU/hRZQ9kyDzj9MfQtqAuvlP/P3HTg8itA/
snJrvyvO5j/itHcKTNnRP22B8MSJr+c/tnIA51Yu0z8K0NN/P4/oP5tbpBHo
iNQ//0PrHm1t6T+scppDlOjVP2ARBzcwSuo/BLUs4vhM1z+IyZP6oyXrP22T
RkW7tdg/N5PGbOH/6z/BjOEMiCLaP3GQm5D/2Ow/QtpfhBKT2z+b3+6TE7Ht
P1DB4xIUB90/BkfvLA==
           "]]}, {
          Hue[0.37820393249936934`, 0.6, 0.6], 
          Directive[
           PointSize[0.009166666666666668], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6]], 
          Line[CompressedData["
1:eJwB8QEO/iFib1JlAgAAAB4AAAACAAAArbXGZEFaqz/R+MIAO/6hv0X5N98c
iLo/lu4HF70Usb9Yp5uD2k/DPxYsM+FCUbi/bAr2RPcAyT9LAygQQ8S+v8rG
K/wFXs4/WQm7sDw+wr/XQMFporbRP6Gdv6fiw8S/uKxNb0ca1D8ZGSoRlfnG
v+IJOcSuXNY/GAKEDmnlyL/idr6MZYDYPw6AwgwKjcq/j/baCMuH2j8SC6Z9
vfXLv7oHFI4Sddw/haCsO2ckzb+mMW61RUreP07C/GGOHc6/BnWgVKME4D/Q
5x9rYuXOvxeEMkHp2eA/oH3bccB/z7/W68rTwaXhP8or7HY48M+/OuhhEupo
4j+hDG1KCR3Qv2A5SPkPJOM/fzFNCCow0L8rix6U09fjP1o7Jh3iMtC/3koG
CsiE5D+px5eKeCbQv+4ivpt0K+U/rG2C4BkM0L/bJeuSVczlP4iQjaG0yc+/
zSpAIt1n5j/PFchCb2PPvxXAizZ0/uY/WI4R+jXnzr+XqfY4e5DnPzx9dEW1
Vs6/gO/swkoe6D/nzULrdrPNv2dZTUQ0qOg/cPev3OT+zL/Tp5Gcgi7pP0PD
g95LOsy/4lWvp3qx6T+4Gzr73WbLv2Qmd79bMeo/Qg0BwrSFyr+O4DoyYK7q
P70pC1bTl8m/fPv+5A==
           "]]}}}, {{}, {}}}, {{}, {{{
          Directive[
           PointSize[0.009166666666666668], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], 
          GeometricTransformation[
           Inset[
            Style[
             Graphics[{
               EdgeForm[], 
               Disk[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}], {0., 0.}, Automatic, 
            Offset[6.272]], CompressedData["
1:eJxTTMoPSmVmYGCQA2JGIGYC4lkzQWCl/RmWnKY7KfPsIfyd9hv+3jPKMlhv
bwwGh+1TOdzvX/m6HSp/0l6g34plWegBewYwuGCv4RLlJH7zCFT9ZfuLDLrK
Fk0n7dPA4Jq9V2jtXCO/c1D9N+1711v+0p970f7sGRC4Y88pELxfWekK1LwH
9jt8XJvPbbkGVf/QfmevS4F8yE2o+Y/t7x1xei75/zZU/xP7h2yuSVe23IPa
98z+xLwly613PYCa98JedB3v17lyj6DmvbT/sJWj17T9MdS81/Zfd+7UXvf5
CdS8N/YTtqz03ZX8DGreO3uziY/WCl1/DjXvg73fxTunSn1fQtV/sP8YMbto
+bFXUPM/2gunS4cVOL2B6v9kf2SFyJK5B95C7fts7zH16SoGx/dQ877Yh9Xu
cNie+AFq3hd70fkBt+8rf4Sa99V+aeVc5hfPPkLN+2Zv+PkCz/5Vn6DmfbeP
95oxPzT/M9S8H/bOBxLmzjX5Yg8AMrnk0w==
           "]]}, {
          Directive[
           PointSize[0.009166666666666668], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], 
          GeometricTransformation[
           Inset[
            Style[
             Graphics[{
               EdgeForm[], 
               Polygon[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}], {0., 0.}, Automatic, 
            Offset[6.72]], CompressedData["
1:eJwB9QEK/iFib1JlAwAAAB4AAAABAAAAAgAAAHLamz+ODqY/e1V+EBKFjz+5
HwBhjO61P+ZcTdTql6A/RAlgfAdcwD9eIso4+BSqP8qv1c34ssU/c5y9/hcl
sj+fYj2pHP3KP1OAyJ4Nlbc/vowSPbMd0D/6830vBlS9P2QgOkpdt9I/tufA
wAeuwT8ZUxU290vVP2EGwEfN08Q/5Q3le+Tb1z/LmQt3vBjIPy18g5mBZ9o/
oYBKsmx6yz/jOG1cJO/cP+yx6PSh9s4/R169Nhxz3z8GasNNpUXRP0IGgkzZ
+eA/mF2Hhj4b0z8PzjmnlTjiP/BhGKo6+9Q/GMGxbOJ14z+38FJbyeTWP7aK
TGfcseQ/+uhPqirX2D8iXBMXnuzlP9ZXJ+yt0do/XFmB3D8m5z9eTaSdsNPc
Px7gXCHYXug/Aa7xUp3c3j9D0mt/e5bpP7B2yVr1deA/ac3l5DzN6j+2TbVI
jYDhP2FbmLYtA+w/VTuPeNyN4j+kYr7vXTjtP0s/6KStneM/rhqWP9xs7j8E
9vDaz6/kP9wZyCS2oO8/7hQiHxbE5T8ZnVsD/GnwP07F3BhX2uY/AT9qplYD
8T/NVKjEbPLnP00VCjpwnPE/VNyrLDQM6T/lJVGRTTXyP4k0/yaNJ+o/XX/6
HPPN8j9C/G0ZWkTrP6cR9cI=
           "]]}, {
          Directive[
           PointSize[0.009166666666666668], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]], 
          GeometricTransformation[
           Inset[
            Style[
             Graphics[{
               EdgeForm[], 
               Polygon[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}], {0., 0.}, Automatic, 
            Offset[8.16]], CompressedData["
1:eJwB9QEK/iFib1JlAwAAAB4AAAABAAAAAgAAADR+F08tmqQ/+xnY17AUOr/e
YOws2E20P8XWCibLw1I/tLmKWKAHvj8T27+k1GdyP7QU1HzDv8M/CvpfIcV9
gz/iTDyOLl3IP5OphpfoepA/Yz+e5VXezD/CoVv5yq+YPwQA8QStotA/DUQM
rZYgoT9WvFQEHMrSP+ZBpyxGiqY/+bOBMGXm1D+P03GsmIisP3YGjB1l+NY/
l39akAiIsT+1lcxr6ADZPwUrvZcDC7U/WuyNkqwA2z8ipRpRTsi4P9c6TLZg
+Nw/mVWMHlm7vD/UEYmEpujeP7TmAxP3b8A/cL01iAlp4D9qZkTJFZnCP4x3
OdaXWuE/5cBe9D7XxD+ItDRfPUniPzIIB0HNKMc/lLjARTQ14z9rIOodPYzJ
PxgTlv2xHuQ/2qI5MioAzD8GY9qn5wXlP4UWUPZMg84/TH0LagLr5T/z9x04
PIrQP7Jya78rzuY/4rR3CkzZ0T9tgfDEia/nP7ZyAOdWLtM/CtDTfz+P6D+b
W6QR6IjUP/9D6x5tbek/rHKaQ5To1T9gEQc3MErqPwS1LOL4TNc/iMmT+qMl
6z9tk0ZFu7XYPzeTxmzh/+s/wYzhDIgi2j9xkJuQ/9jsP0LaX4QSk9s/m9/u
kxOx7T9QweMSFAfdPxFH7y4=
           "]]}, {
          Directive[
           PointSize[0.009166666666666668], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6]], 
          GeometricTransformation[
           Inset[
            Style[
             Graphics[{
               EdgeForm[], 
               
               Polygon[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                 1, 1 - 3^Rational[1, 2]}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[1.6]]}], {0., 0.}, Automatic, 
            Offset[7.6]], CompressedData["
1:eJwB9QEK/iFib1JlAwAAAB4AAAABAAAAAgAAAK21xmRBWqs/0fjCADv+ob9F
+TffHIi6P5buBxe9FLG/WKebg9pPwz8WLDPhQlG4v2wK9kT3AMk/SwMoEEPE
vr/Kxiv8BV7OP1kJu7A8PsK/10DBaaK20T+hnb+n4sPEv7isTW9HGtQ/GRkq
EZX5xr/iCTnErlzWPxgChA5p5ci/4na+jGWA2D8OgMIMCo3Kv4/22gjLh9o/
Egumfb31y7+6BxSOEnXcP4WgrDtnJM2/pjFutUVK3j9Owvxhjh3OvwZ1oFSj
BOA/0Ocfa2Llzr8XhDJB6dngP6B923HAf8+/1uvK08Gl4T/KK+x2OPDPvzro
YRLqaOI/oQxtSgkd0L9gOUj5DyTjP38xTQgqMNC/K4selNPX4z9aOyYd4jLQ
v95KBgrIhOQ/qceXingm0L/uIr6bdCvlP6xtguAZDNC/2yXrklXM5T+IkI2h
tMnPv80qQCLdZ+Y/zxXIQm9jz78VwIs2dP7mP1iOEfo1586/l6n2OHuQ5z88
fXRFtVbOv4Dv7MJKHug/581C63azzb9nWU1ENKjoP3D3r9zk/sy/06eRnIIu
6T9Dw4PeSzrMv+JVr6d6sek/uBs6+91my79kJne/WzHqP0INAcK0hcq/juA6
MmCu6j+9KQtW05fJv4f7/uY=
           "]]}}}, {{}, {}}}, {{}, {{{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          GeometricTransformation[
           Inset[
            Style[
             Graphics[{
               EdgeForm[], 
               Disk[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[1.6], 
                 GrayLevel[0]]}], {0., 0.}, Automatic, 
            Offset[6.272]], {{{1.224744871391589, 1.}}, {{1.224744871391589, 
           1.}}}]}, {
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          GeometricTransformation[
           Inset[
            Style[
             Graphics[{
               EdgeForm[], 
               Polygon[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[1.6], 
                 GrayLevel[0]]}], {0., 0.}, Automatic, 
            Offset[6.72]], {{{0.9693960265161633, 0.6631203934620967}}, {{
           0.9693960265161633, 0.6631203934620967}}}]}, {
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          GeometricTransformation[
           Inset[
            Style[
             Graphics[{
               EdgeForm[], 
               Polygon[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[1.6], 
                 GrayLevel[0]]}], {0., 0.}, Automatic, 
            Offset[8.16]], {{{0.7809310892394863, 0.33144134645630824`}}, {{
           0.7809310892394863, 0.33144134645630824`}}}]}, {
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          GeometricTransformation[
           Inset[
            Style[
             Graphics[{
               EdgeForm[], 
               
               Polygon[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                 1, 1 - 3^Rational[1, 2]}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[1.6], 
                 GrayLevel[0]]}], {0., 0.}, Automatic, 
            Offset[7.6]], {{{0.745015829910026, -0.23462435256495606`}}, {{
           0.745015829910026, -0.23462435256495606`}}}]}}}, {{}, {}}}, {{}, 
       GraphicsComplex[CompressedData["
1:eJxTTMoPSmViYGDQAWIQrafIKdI347M9Axh8sC+Nuvru+MVP9g0XXu/8KfzO
PkNs/S9NsU/23xqK659bvLE/qfTkdXvKR/upr8IL+rJf2VdU/Qt8sfuDva85
/5k3K17YR3BPtqyT/mCvd7J1ivy7Z/YfvW9c8GJ9by8en+7kYfHUfk//zOJD
D9/aqyyN5SloeWzv0/NJcO/pN/ay8VHtqecf2p+USUv7fOi1va/2/cf9og/s
a13y2qcef2V/I8TJM2HpHfv14hmLy2+9tJ8SkM/DxnzT/sslMaPkvy/sS+c8
ORxqdtVewGB31DrjF/Ym7vK5CToX7b/OEn2U2vzc3isq5Mn2SSft9c2WSJz4
/szepGnfLp/W/fYfDhe/1Vv+zH7a2fPBy20X2kt+n39oxeFn9qtPvbG+9WHz
/pAXfAXa15/bP/Dq26HNcW5/mIFGNpfGG/vnRbf/rT/4YL/L7WZVvb3v7S1l
rsxcaf/Mfv4tC43Kmy/tHxUEpC/7d8M+2NItT/PaM3uPpY+yn33fan92U++H
3t3P7Wts9iWlsZ7ZPxr+lIU/ABMLbOY=
        "], {{{}, {}, {
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[7, 360]], 
            AbsoluteThickness[1.6], 
            GrayLevel[0], 
            Dashing[0.02]], {
            Arrowheads[Medium], 
            Arrow[{1, 2, 3, 4, 5, 6, 21}]}, {
            Arrowheads[Medium], 
            Arrow[{21, 7, 8, 9, 10, 11, 12, 22}]}, {
            Arrowheads[Medium], 
            Arrow[{22, 13, 14, 15, 16, 23}]}, {
            Arrowheads[Medium], 
            Arrow[{23, 17, 18, 24}]}, {
            Arrowheads[Medium], 
            Arrow[{24, 19, 20}]}}}, {{
           Directive[
            Opacity[0]], 
           Point[{21, 22, 23, 24}]}, {}}}], {{}, {}}}, {{}, {{{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          GeometricTransformation[
           Inset[
            Style[
             Style["x", 20, Bold], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[1.6], 
                 GrayLevel[0]]}], {0., 0.}], {{{0.7071067811865476, 0.}}, {{
           0.7071067811865476, 0.}}}]}}}, {{}, {}}}}, {
     PlotRange -> {{0, 1.5}, {-0.5, 1.3}}, Frame -> True, FrameTicksStyle -> 
      Directive[18, "TR"], ImageSize -> 600, FrameLabel -> {
        Style["Im(j)", 18, "TR"], 
        Style["Im(\[Nu])", 18, "TR"]}, DisplayFunction -> Identity, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0.009827084925434885, 0}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0.009827084925434885, 1.5}, {-0.25310566755881825`, 
       1.2628456256461653`}}, PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      Unevaluated[
       PointLegend[{
         Directive[
          PointSize[0.012833333333333334`], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]]}, {
         Style["a/L=\!\(\*SqrtBox[FractionBox[\(2\), \(3\)]]\)", 18, "TR"]}, 
        LegendMarkers -> {{
           Style["x", 20, Bold], Automatic}}, Joined -> {False}, 
        LabelStyle -> {}, LegendLayout -> "Column"]]], {0.15, 0.6}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.8665140102244062`*^9, 3.866514052376761*^9}, 
   3.866514316988325*^9, {3.8665144971552877`*^9, 3.866514545893319*^9}, {
   3.866515240593976*^9, 3.86651526668362*^9}, {3.866515439689086*^9, 
   3.866515455091989*^9}, {3.8665157508500566`*^9, 3.866515811064986*^9}, {
   3.866520904151493*^9, 3.866520913736474*^9}, 3.8666017307652407`*^9, 
   3.866694027667305*^9, 3.875951559931484*^9, 3.8759516504186277`*^9, 
   3.87595176052003*^9, {3.8759518227117167`*^9, 3.875951844641383*^9}, 
   3.8759543780018806`*^9, 3.876208940489614*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"c932fcfc-e06e-4297-a5cf-b7a4dc6ac490"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
   "location", "<>", "\"\<Pole_Skipping_Trajectory_Sound_Channel.pdf\>\""}], 
   ",", "poleSkipping"}], "]"}]], "Input",
 CellChangeTimes->{{3.866514536613575*^9, 3.866514575659916*^9}, {
  3.8762085188387203`*^9, 
  3.876208521834057*^9}},ExpressionUUID->"86362bd3-3261-42e1-b38c-\
be1d6f5c3247"],

Cell[BoxData["\<\"~/Documents/Hydrodynamics_of_Spinning_Fluids/Pole_Skipping/\
Images/Pole_Skipping_Trajectory_Sound_Channel.pdf\"\>"], "Output",
 CellChangeTimes->{3.8665145808247347`*^9, 3.866515830702722*^9, 
  3.8665209165063868`*^9, 3.866601734222261*^9, 3.866706733242303*^9},
 CellLabel->
  "Out[224]=",ExpressionUUID->"b5fdf04d-e3b5-4a36-99c4-2fc46e04299e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Other plots", "Section",
 CellChangeTimes->{{3.87620866726692*^9, 
  3.876208669933576*^9}},ExpressionUUID->"670f4b16-db8f-46ba-9caa-\
449fae47f6f5"],

Cell[CellGroupData[{

Cell["Butterfly velocity", "Subsubsection",
 CellChangeTimes->{{3.8759522224870043`*^9, 
  3.875952225538521*^9}},ExpressionUUID->"dfee90bf-8fa7-497b-8cac-\
3e0bdd714cbf"],

Cell[TextData[{
 "Butterfly velocity, this happens at  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["v", "\[PlusMinus]"], "/", 
    SubscriptBox["j", "\[PlusMinus]"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2f365698-0d74-4c6e-b3ee-264b0b161a31"],
 ", note second element of boost is v and first is j"
}], "Text",
 CellChangeTimes->{{3.866520484471162*^9, 3.86652048904038*^9}, {
  3.875952237705784*^9, 3.8759522474989977`*^9}, {3.875952327349204*^9, 
  3.875952355953442*^9}},ExpressionUUID->"68349528-80e7-4fa2-957c-\
0a5010a513a4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"vbplus", "=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"boost", "[", 
      RowBox[{
       RowBox[{"I", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"3", "/", "2"}], "]"}]}], ",", "I"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], 
    RowBox[{
     RowBox[{"boost", "[", 
      RowBox[{
       RowBox[{"I", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"3", "/", "2"}], "]"}]}], ",", "I"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"vbminus", "=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"boost", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"3", "/", "2"}], "]"}]}], ",", "I"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], 
    RowBox[{
     RowBox[{"boost", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"3", "/", "2"}], "]"}]}], ",", "I"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.86652050188515*^9, 3.866520537080163*^9}, {
  3.8665205733411903`*^9, 3.86652057455304*^9}},
 CellLabel->
  "In[612]:=",ExpressionUUID->"db1af353-05f8-4e1a-9d66-fe4be64e2359"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", "-", 
   RowBox[{
    SqrtBox["6"], " ", "a"}]}], 
  RowBox[{
   SqrtBox["6"], "-", 
   RowBox[{"2", " ", "a"}]}]]], "Output",
 CellChangeTimes->{{3.866520491573888*^9, 3.866520537529868*^9}, 
   3.8665205749157677`*^9},
 CellLabel->
  "Out[612]=",ExpressionUUID->"0aebc5ad-9fba-4a99-be59-e6f405af612d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", "+", 
    RowBox[{
     SqrtBox["6"], " ", "a"}]}], 
   RowBox[{
    SqrtBox["6"], "+", 
    RowBox[{"2", " ", "a"}]}]]}]], "Output",
 CellChangeTimes->{{3.866520491573888*^9, 3.866520537529868*^9}, 
   3.866520574925311*^9},
 CellLabel->
  "Out[613]=",ExpressionUUID->"0567f0ea-d757-40d6-9691-f2981aa716d4"]
}, Open  ]],

Cell["Where does it equal zero?", "Text",
 CellChangeTimes->{{3.8759523648204927`*^9, 
  3.875952368329433*^9}},ExpressionUUID->"c3f95ed2-0961-4971-877b-\
fb78663ddf32"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"2", "-", 
      RowBox[{
       SqrtBox["6"], " ", "a"}]}], 
     RowBox[{
      SqrtBox["6"], "-", 
      RowBox[{"2", " ", "a"}]}]], "\[Equal]", "0"}], ",", "a"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8665216511251783`*^9, 3.866521655474622*^9}, {
  3.8759523839862328`*^9, 3.8759524007626266`*^9}},
 CellLabel->
  "In[326]:=",ExpressionUUID->"5dddc8ad-bdad-418e-904b-8143b9ed9f3f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"a", "\[Rule]", 
    SqrtBox[
     FractionBox["2", "3"]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.8665216558452263`*^9, 3.875952401214127*^9},
 CellLabel->
  "Out[326]=",ExpressionUUID->"25b24342-3880-4488-8f83-881bf082d4e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sqrt", "[", 
   RowBox[{"2", "/", "3"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.866521311154604*^9, 3.8665213164642687`*^9}},
 CellLabel->
  "In[643]:=",ExpressionUUID->"94843d21-205f-48e9-88f5-7e16434ee6a4"],

Cell[BoxData["0.816496580927726`"], "Output",
 CellChangeTimes->{{3.866521313304891*^9, 3.866521316833035*^9}},
 CellLabel->
  "Out[643]=",ExpressionUUID->"79246a6d-9415-4a14-aede-1ba87e2a7b35"]
}, Open  ]],

Cell["Mark this in a plot", "Text",
 CellChangeTimes->{{3.875952411440321*^9, 
  3.875952414586041*^9}},ExpressionUUID->"7d0adcc1-afbc-4d34-ad2c-\
9f57f8bdc0e5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zeroButterfly", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", "/", "3"}], "]"}], ",", "0"}], "}"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"Style", "[", 
      RowBox[{"\"\<x\>\"", ",", "20", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "600"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.866514458156143*^9, 3.86651452519659*^9}, {
   3.866515294532118*^9, 3.866515449341094*^9}, {3.8665208980936213`*^9, 
   3.866520898426179*^9}, {3.8665217037272787`*^9, 3.8665217800421467`*^9}, 
   3.875952406824333*^9},
 CellLabel->
  "In[327]:=",ExpressionUUID->"66ddfe0b-b76f-4e85-a5a2-3f1ba064c633"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
    GeometricTransformationBox[InsetBox[
      StyleBox[
       StyleBox["\<\"x\"\>",
        StripOnInput->False,
        FontSize->20,
        FontWeight->Bold],
       StripOnInput->False,
       GraphicsBoxOptions->{DefaultBaseStyle->Directive[
         PointSize[0.012833333333333334`], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]]}], {0., 0.}], {{{0.816496580927726, 0.}}, {{
     0.816496580927726, 0.}}}]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->600,
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1.632993161855452}, {-1, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8665217804753*^9, 3.875952408751897*^9},
 CellLabel->
  "Out[327]=",ExpressionUUID->"9d8dbd70-e2f0-409a-a6ba-4aeb441040dc"]
}, Open  ]],

Cell["Make the full plot. ", "Text",
 CellChangeTimes->{{3.87595241831845*^9, 
  3.875952424115692*^9}},ExpressionUUID->"9dc5b556-ffb9-4e39-8f61-\
f75bc62a67c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"butterfly", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"2", "/", "3"}], "]"}], ",", 
        RowBox[{"-", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"2", "/", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Dashing", "[", "0.02", "]"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"#", ",", "18", ",", "\"\<TR\>\""}], "]"}], "&"}], "/@", 
           
           RowBox[{"{", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(v\), \
\(B\)]\)=\!\(\*SqrtBox[FractionBox[\(2\), \(3\)]]\)\>\"", ",", 
             "\"\<\!\(\*SubscriptBox[\(v\), \
\(B\)]\)=-\!\(\*SqrtBox[FractionBox[\(2\), \(3\)]]\)\>\""}], "}"}]}], ")"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", ".3"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"vbplus", ",", "vbminus"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"#", ",", "18", ",", "\"\<TR\>\""}], "]"}], "&"}], "/@", 
           
           RowBox[{"{", 
            RowBox[{
            "\"\<\[ScriptQ]=i\!\(\*SqrtBox[FractionBox[\(3\), \(2\)]]\)\>\"", 
             ",", "\"\<\[ScriptQ]=-i\!\(\*SqrtBox[FractionBox[\(3\), \
\(2\)]]\)\>\""}], "}"}]}], ")"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", ".3"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", 
        RowBox[{"99", "/", "100"}]}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Dashing", "[", "0.03", "]"}], ",", "Black"}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Dashing", "[", "0.03", "]"}], ",", "Black"}], "}"}]}], 
        "}"}]}]}], "]"}], ",", "zeroButterfly", ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameTicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"18", ",", "\"\<TR\>\""}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "600"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", "18", ",", "\"\<TR\>\""}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{
        "\"\<a/L\>\"", ",", "\"\<\!\(\*SubscriptBox[\(v\), \(B\)]\)\>\""}], 
        "}"}]}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.86652049500745*^9, 3.866520499343733*^9}, {
   3.866520539184113*^9, 3.866520561243643*^9}, {3.8665206025748*^9, 
   3.866520784883726*^9}, {3.8665208306712217`*^9, 3.8665208699323053`*^9}, {
   3.866521071426334*^9, 3.8665211991412067`*^9}, 3.866521230804864*^9, {
   3.8665212813956957`*^9, 3.8665213474500093`*^9}, {3.866521758743423*^9, 
   3.86652176052157*^9}, {3.866521792509265*^9, 3.866521794071567*^9}, {
   3.86652739916389*^9, 3.8665274162737703`*^9}, {3.866527515343598*^9, 
   3.866527521236432*^9}},
 CellLabel->
  "In[328]:=",ExpressionUUID->"211dacce-bfb3-4b9a-ab4c-69d7409ea928"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         Opacity[1.], Dashing[0.02], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6F2djo8BXsVXtkvEPVv65JssYfxGzk2
q3dKToHzIyIXrv/wcQmcz/2/McZdbj2crxr47sXh7i1wfvk5S/sZX3bC+eJb
BO8xMu6H87c9cj5z3uYQnH8oa6505JsjcP5XNVv+tbnH4Xymn6sFpFVPwflm
/xO2Ba87A+efaTE5d0zrPJwvP+H1z5XvLsD5r7/fv3fV4BKcv+TV7lN8fZfh
fD7Z5e+fPLkC5/dkbk1boHINzv/msPpJRv11OL/E6MgWscM34Pz76450X1S8
Bef/zroyW7PqNpyv7cj+L233HTjffZFi+kbxe4jwko1XehhzH87XeRPKfd33
AZwvzP+B48gvBJ9l/+z1ynMewvnZJrtvcno/gvNXeyYt2PcNwf/6Wkrg2bTH
cP7WYHfmKS5P4Px6j9b5W54h+Ip3vW4sbn0K51uZt0yRNHoG58fInf/JeBnB
/3qq91FB43M4fwZLXEmQyguE++9tXcR0BMFnrW0MsSx8CeczrIxb/0joFZxf
NGt9r9AhBH+vdgeHYN5rOF/Qq0inie8NnH9H98Llyj0I/oZ59ipP4t7C+bHr
zQRl/yH4Da0LG++segfnr30hO5vP5z2cr9Qi4sG+DMGfLs/99f9/BB8AhvBr
6w==
          "]]},
        Annotation[#, "Charting`Private`Tag$9558#1"]& ], 
       TagBox[
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
         Opacity[1.], Dashing[0.02], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6F2djo8BXsVXu1fIOrf1iXZYg/jN3Js
Vu+UnALnR0QuXP/h4xI4n/t/Y4y73Ho4XzXw3YvD3Vvg/PJzlvYzvuyE88W3
CN5jZNwP52975HzmvM0hOP9Q1lzpyDdH4Pyvarb8a3OPw/lMP1cLSKuegvPN
/idsC153Bs4/02Jy7pjWeThffsLrnyvfXYDzX3+/f++qwSU4f8mr3af4+i7D
+Xyyy98/eXIFzu/J3Jq2QOUanP/NYfWTjPrrcH6J0ZEtYodvwPn31x3pvqh4
C87/nXVltmbVbThf25H9X9ruO3C++yLF9I3i9xDhJRuv9DDmPpyv8yaU+7rv
AzhfmP8Dx5FfCD7L/tnrlec8hPOzTXbf5PR+BOev9kxasO8bgv/1tZTAs2mP
4fytwe7MU1yewPn1Hq3ztzxD8BXvet1Y3PoUzrcyb5kiafQMzo+RO/+T8TKC
//VU76OCxudw/gyWuJIglRcI99/buojpCILPWtsYYln4Es5nWBm3/pHQKzi/
aNb6XqFDCP5e7Q4OwbzXcL6gV5FOE98bOP+O7oXLlXsQ/A3z7FWexL2F82PX
mwnK/kPwG1oXNt5Z9Q7OX/tCdjafz3s4X6lFxIN9GYI/XZ776///CD4AE2aF
6w==
          "]]},
        Annotation[#, "Charting`Private`Tag$9558#2"]& ]}, {}}, {{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVkGs0FGgAht2SVimprSFZl+lKV+kybS9RKVSUo1KxE9JsN8yJLnsyRbqJ
2jmyoRSKxCSUQh9SSSH3SwwzxpgZMz6JpFrW/njPc96fz2PKPubmq6GmpuYy
tv+5xVdWXSR3X/faxvdw4W8KaNkbHm9nWEO77+c3qYkCy+/ExmczHHB+41TO
lLHvVNH4JIGxE0viE4fZxgp4+AwV3mD4QNv9WYW2oQJtiyPsIxlcBDWYb9hs
oEDi9G0XLjPCkJBw0On5OAV4OtlzLzH4CLkaHOagkGPX7ruCvs/J8OYcZVlm
yKE7ytu7abYAL77zZs8KlIPp2it7dSUHr2w9+21s5AiuXI3YgefgvvcTSfpl
mJGjL1RXJzCwC+YXZsnwVGz/oWptCdxP3LoU5C9DCSfBaLeyFO02BtGJxjIM
zvl9csaRt+h3CWMb13dDYzh9ihGzHP2rU6I8znfDZtT76Y7MD+CGMp3al3fj
Q5h15ZsFVRh3l/W2WSyFSXTPcFrvR0jUW76wIqToGWoX1i+pQaLNyiTdRVIk
K/LL9a7VwsFiY4feuy7oGT+gEkkdnOv5fnZ/dOHqoVy/RIuGsc7F9iM/JPhq
my7xP9sIq/wNVgMXJeAuK8359VUTQrVOxbvPlKA9s/RKtWkL6ipDI+bEduIH
py5u/qlPMH9bdiPGoBML7caP+OW3IsGEWx1wXYxN90wPZs0Qgp1+ZFX2TxGC
jb3MRHvb0XSoMWQSRwRLpbtuo0sHKtc89mLXdMBgcp9O6fcOdNv2qbMsOqBF
4gTm8SJ4zMiyLKZC/Gmd3zzBSYyWCOQ/YrchfTM78eVXMYqYF7YVlXzCYI/h
FGlMJ9S+PHg9l9mC3B2bNPkOEtQ87xzJ29CEs47hd3KkElhpzJo93a8Bpm1b
mpLCxzq4+fefP1qHNSvD+IxlUhj5DqtOmtVg7+yqYfVaKbZnl3fuTq7CYHmk
+DivG+HytDxqXY5Yrf1cNwsZPFNH5vQISmEgzL2nUSqDUDIUvzyuEOP+4u1c
HSDH+hvDzAwHAdTS9gvEUxVoGLJdtegJF4G3BJFTSxQwbOF6nigTkMKFF3X0
j/aAtqlrPttTTPS3BFqe01NixcNUrei570mr1cfakwVKnEbC+87IWvL4Niwk
+1U4VPxIJ0zUTPYJbPSNR1SQ/L52yCC4g4SG3+W1PuxFlF1r3DehhGTIjOP0
nCm6omvsPdLk5GJCuLdwK0VufNC6kCI58XFTMTNdKfgTrF+mNcrJrIKCxy4e
FHpyff46bQW5HOX55iqbQlleHbXUR0H8bf75/MtJipnMrGpn8x5iFjbNcfx9
Csd8x8PCTCUZWXVmUmMqxYA209+6TEmaVZ0199MpTFjz3RNEShLtkb1vYxaF
Z6jII3WaiowucAsKL6BwWHrPM+W0irRWR93WrKVwTRElb3XpJXkXhg7U1lNo
sqK/tB3sJXyW1/ykJooDXetv8s71EqeURTnrhRRqZ7xY2nm95EVIxTuenKIi
e+K18RaUxFitiHJVUkQGnjZaC0oCxPE7TSnFRLPhgvA9lMxzPtxeNDDmv51z
e9d1SrTU65KjhyiOqUSTxY8o6chlcby/Uzx1CvgWWkZJASdp8ZJ/KaZxWAEr
JJTcNNEdHB2lmBdz+e8xkv8Abx6GJA==
          "]]},
        Annotation[#, "Charting`Private`Tag$9694#1"]& ], 
       TagBox[
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVz3s0lHkcBvAZtJRNTUpnSDViu5dc2lTbtxrlNnYXuZ11S7rshFzabWtX
NR1KLstZwuRSYUVORmvUlqmvZNVaQoSkwSTxzjvvLx0Gtc3s7B/Pec7nn+ec
hxd+zPugHovF8tTl/3Y/ONpRP+a74w6vJv7+cgoN+OYxA1wH4IYV/pPFo9D+
Sl5BDdcZyp/OMxJaUejR2vNHIXcfBAQUbzCzptA/Yur+b9wIyMnh2EetpPDV
xgv8dO5xKOdWW5ptoPDqom/Op3AT4ZJmf5HPNgpFRjUrL3KzwU1AIk/7UhgQ
eE3ybrwU5jqusu5Oo9BYKwpyWSoBtd9Y8ssHFNp4MaOPUqXgJRjadJSh8MRT
J8ibuAsL2w1Co5crcbGUI2ezET77ODem2lOJtxX8lrbtDeDsF7iCn6DEBmGh
RSDdCEK/OeMpN5Q4+cVX825GPQbbdSWbMjuVqDdTOd/CphmMl77f0aRR4mZt
2G2fqhYQN/X9NW1DY0uiw9OmNW1gIQ6cFepB47JM5UwF0w7Pt8sreuNoVE4N
yJ/bPgNeSmuiJIfGUqqu2eTXTnCqeiM8LaPRxPI6GR7ugpe9erniQRrTvq89
dNW6G9hWntRhtgrVOyuHj5zpAYXdFdZCaxUet2uUmj3qhT2xb4OL+CocqGpM
7eD1wXR+OItEqPCjsCt/9amXUMNJzW1NVOHaXYaaQ3X9YJ8+aNh+TYUuxbzD
txbLQex9TiqqV+EJy1CroaABsOlocj7Vr8J1tK9xj+cgtE7SS1ymVGg6751R
44dBMDfZa15lyqAB5ktWFAyBO0WHZK1n8KhD3YvZHgoQfF5gxnJjsNIt/OoD
tQLE9U/WCg4wOKk0nz+S8xo6i2P7XH9msNbHRT/beRh4+zsW3ctm8Ixr0hXp
yDBo++Rhk5UM8l6595YkvYEasZ0lv4HBrV8mZnPtRmC3L8984gWDQUvbZtid
I/BeslUvj+j2m9MVMaK30BUlWJL5GcE8g5Dj3tajULRbkZFpQdBUXlus1zgK
lzl2TbiR4KwE0T6n2DGAooZB+z0EWRUhEsUCCtIvOKufBRCMuyxJX9BAweNk
dk1FFMH7a5ONONFK6Irl5EpFBDnucevOmdDw8Af1sTnZBPvXt3eelNFgWBtn
kXKdYHURWA+HqEAdVqCNuEswWLKZY6lRgaMg43p2M8GzSddE/TcYyNplHjvU
T/DmqGW+iYCA0AmNS1UEkwuTwuRfE5j0M3FgdI7wVtlUeREwPRHvt4UhuEQm
q/b0J+Ccde5ii84pGd81pYUTKNN7Uj5BCB7ZLB6fc5JASl56C/89QavEha6G
ZQTaxPTNV2qCmi2/zO0pJ7DpdoD5yimCL1Svn5VVEti7c/xsjM6Z/jXBe28R
iD5wY7v+NEHtGu/4JBkBf7dvo1fN6P52ZBTpdxJI8JlVF/uR4J/npw50Pifg
zU9tvqdz9rbQ1SW9BEila5f+vwQ9ft8g3S0ncLIssvuSzvd+av1bNEZgf3zk
pbufCOasd8zwognIgx7+qKchGKso2McjBBy3+nh76LxKEDlQP0GAlWY73a+z
AburNHOKAB2c0GCjJThYu00Y9oFApXz2hWidZcKSjbafCEhl3Xvu6Jy7zHhS
qyUQVjas0TX+B4nrqXY=
          "]]},
        Annotation[#, "Charting`Private`Tag$9694#2"]& ]}, {}}, {{{}, {}, 
       TagBox[
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], Dashing[0.03], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfaiC59byjaF2DGDwwX5ZfM0H0WfN9jA+66PEqSLP
JsP5oZOb5YL2LIHzs/kENsw9tw7O3xSv+VIrfAucb2ewSFRt0044X/vtd4XF
G/fB+aITLy2W5zsE5/PsDLt9YtsRON8k3JNps+FxOD9l4/NtOo9OwvlHG79E
PU85A+fPv6+n/PfWOTj/QE2XTeDhC3D+qSMm8S5Ml+D8G6+2ePyPvgznL7ru
fSR9/RU4v/X/zO0fXl+F83NY9xU6Ol9H+N9t5uJNzTfg/LxUrzmv792E8/W8
hdQvGd+G89lyJmreLLwD5z/KevZp+am7cP61JZ+Mp/Pch/MPX+pillJ5AOfL
OrUH+JxH8Fn842/y5T+E8996LXI1lXmECL9VH6qMjiH47Mul3uxPeQzn35m0
3mGjwBM431ZG4aLRRgT/D8ccrW6/p3D+3idN6e4/EXzuONcHk2c8g/OjjxXZ
uLg+h/PNz1RfaXmG4BeaTjCd0/ICzl/by18lbvASzi9tzvqldAHBt88wiJtU
+wrOT9/A2H1D/TWcLzNt3ed1xxD8y1nH7F8WvYHzxe7uPL5Z+C2cv33TDonQ
jQh+VLmSb1TMOzi/82b63ve/EfylajvEmELfw/kHizkKRNYh+ABTIBEx
          "]]},
        Annotation[#, "Charting`Private`Tag$9767#1"]& ], 
       TagBox[
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], Dashing[0.03], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfaiC59byjaF2DGDwYf+y+JoPos+a7WF81keJU0We
TYbzQyc3ywXtWQLnZ/MJbJh7bh2cvyle86VW+BY4385gkajapp1wvvbb7wqL
N+6D80UnXlosz3cIzufZGXb7xLYjcL5JuCfTZsPjcH7KxufbdB6dhPOPNn6J
ep5yBs6ff19P+e+tc3D+gZoum8DDF+D8U0dM4l2YLsH5N15t8fgffRnOX3Td
+0j6+itwfuv/mds/vL4K5+ew7it0dL6O8L/bzMWbmm/A+XmpXnNe37sJ5+t5
C6lfMr4N57PlTNS8WXgHzn+U9ezT8lN34fxrSz4ZT+e5D+cfvtTFLKXyAM6X
dWoP8DmP4LP4x9/ky38I57/1WuRqKvMIEX6rPlQZHUPw2ZdLvdmf8hjOvzNp
vcNGgSdwvq2MwkWjjQj+H445Wt1+T+H8vU+a0t1/Ivjcca4PJs94BudHHyuy
cXF9Duebn6m+0vIMwS80nWA6p+UFnL+2l79K3OAlnF/anPVL6QKCb59hEDep
9hWcn76BsfuG+ms4X2baus/rjiH4l7OO2b8segPni93deXyz8Fs4f/umHRKh
GxH8qHIl36iYd3B+5830ve9/I/hL1XaIMYW+h/MPFnMUiKxD8AHfhysx
          "]]},
        Annotation[#, "Charting`Private`Tag$9767#2"]& ]}, {}}, {{}, 
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6],
        GeometricTransformationBox[InsetBox[
         StyleBox[
          StyleBox["\<\"x\"\>",
           StripOnInput->False,
           FontSize->20,
           FontWeight->Bold],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            GrayLevel[0]]}], {0., 0.}], {{{0.816496580927726, 0.}}, {{
        0.816496580927726, 0.}}}]}, {{}, {}}}}, {InsetBox[
      TemplateBox[{
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(v\\), \
\\(B\\)]\\)=\\!\\(\\*SqrtBox[FractionBox[\\(2\\), \\(3\\)]]\\)\"", 18, "TR", 
         StripOnInput -> False], 
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(v\\), \
\\(B\\)]\\)=-\\!\\(\\*SqrtBox[FractionBox[\\(2\\), \\(3\\)]]\\)\"", 18, "TR", 
         StripOnInput -> False]},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.18]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.18]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.18]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.18]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", "0.02`", "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", "0.02`", "]"}]}], "]"}]}], "}"}], 
            ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"\"Column\"", ",", 
                  RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
          "]"}]& )], Scaled[{0.5, 0.3}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{
        StyleBox[
        "\"\[ScriptQ]=i\\!\\(\\*SqrtBox[FractionBox[\\(3\\), \\(2\\)]]\\)\"", 
         18, "TR", StripOnInput -> False], 
        StyleBox[
        "\"\[ScriptQ]=-i\\!\\(\\*SqrtBox[FractionBox[\\(3\\), \\(2\\)]]\\)\"",
          18, "TR", StripOnInput -> False]},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], 
                  "]"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.2, 0.3}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{
     FormBox[
      StyleBox["\"a/L\"", 18, "TR", StripOnInput -> False], TraditionalForm], 
     
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(v\\), \\(B\\)]\\)\"", 18, "TR", 
       StripOnInput -> False], TraditionalForm]},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->Directive[18, "TR"],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->600,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->All,
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6], 
            Dashing[0.02]], 
           Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6F2djo8BXsVXtkvEPVv65JssYfxGzk2
q3dKToHzIyIXrv/wcQmcz/2/McZdbj2crxr47sXh7i1wfvk5S/sZX3bC+eJb
BO8xMu6H87c9cj5z3uYQnH8oa6505JsjcP5XNVv+tbnH4Xymn6sFpFVPwflm
/xO2Ba87A+efaTE5d0zrPJwvP+H1z5XvLsD5r7/fv3fV4BKcv+TV7lN8fZfh
fD7Z5e+fPLkC5/dkbk1boHINzv/msPpJRv11OL/E6MgWscM34Pz76450X1S8
Bef/zroyW7PqNpyv7cj+L233HTjffZFi+kbxe4jwko1XehhzH87XeRPKfd33
AZwvzP+B48gvBJ9l/+z1ynMewvnZJrtvcno/gvNXeyYt2PcNwf/6Wkrg2bTH
cP7WYHfmKS5P4Px6j9b5W54h+Ip3vW4sbn0K51uZt0yRNHoG58fInf/JeBnB
/3qq91FB43M4fwZLXEmQyguE++9tXcR0BMFnrW0MsSx8CeczrIxb/0joFZxf
NGt9r9AhBH+vdgeHYN5rOF/Qq0inie8NnH9H98Llyj0I/oZ59ipP4t7C+bHr
zQRl/yH4Da0LG++segfnr30hO5vP5z2cr9Qi4sG+DMGfLs/99f9/BB8AhvBr
6w==
            "]]}, "Charting`Private`Tag$9558#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6], 
            Dashing[0.02]], 
           Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6F2djo8BXsVXu1fIOrf1iXZYg/jN3Js
Vu+UnALnR0QuXP/h4xI4n/t/Y4y73Ho4XzXw3YvD3Vvg/PJzlvYzvuyE88W3
CN5jZNwP52975HzmvM0hOP9Q1lzpyDdH4Pyvarb8a3OPw/lMP1cLSKuegvPN
/idsC153Bs4/02Jy7pjWeThffsLrnyvfXYDzX3+/f++qwSU4f8mr3af4+i7D
+Xyyy98/eXIFzu/J3Jq2QOUanP/NYfWTjPrrcH6J0ZEtYodvwPn31x3pvqh4
C87/nXVltmbVbThf25H9X9ruO3C++yLF9I3i9xDhJRuv9DDmPpyv8yaU+7rv
AzhfmP8Dx5FfCD7L/tnrlec8hPOzTXbf5PR+BOev9kxasO8bgv/1tZTAs2mP
4fytwe7MU1yewPn1Hq3ztzxD8BXvet1Y3PoUzrcyb5kiafQMzo+RO/+T8TKC
//VU76OCxudw/gyWuJIglRcI99/buojpCILPWtsYYln4Es5nWBm3/pHQKzi/
aNb6XqFDCP5e7Q4OwbzXcL6gV5FOE98bOP+O7oXLlXsQ/A3z7FWexL2F82PX
mwnK/kPwG1oXNt5Z9Q7OX/tCdjafz3s4X6lFxIN9GYI/XZ776///CD4AE2aF
6w==
            "]]}, "Charting`Private`Tag$9558#2"]}}, {}}, {{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]], 
           Line[CompressedData["
1:eJwVkGs0FGgAht2SVimprSFZl+lKV+kybS9RKVSUo1KxE9JsN8yJLnsyRbqJ
2jmyoRSKxCSUQh9SSSH3SwwzxpgZMz6JpFrW/njPc96fz2PKPubmq6GmpuYy
tv+5xVdWXSR3X/faxvdw4W8KaNkbHm9nWEO77+c3qYkCy+/ExmczHHB+41TO
lLHvVNH4JIGxE0viE4fZxgp4+AwV3mD4QNv9WYW2oQJtiyPsIxlcBDWYb9hs
oEDi9G0XLjPCkJBw0On5OAV4OtlzLzH4CLkaHOagkGPX7ruCvs/J8OYcZVlm
yKE7ytu7abYAL77zZs8KlIPp2it7dSUHr2w9+21s5AiuXI3YgefgvvcTSfpl
mJGjL1RXJzCwC+YXZsnwVGz/oWptCdxP3LoU5C9DCSfBaLeyFO02BtGJxjIM
zvl9csaRt+h3CWMb13dDYzh9ihGzHP2rU6I8znfDZtT76Y7MD+CGMp3al3fj
Q5h15ZsFVRh3l/W2WSyFSXTPcFrvR0jUW76wIqToGWoX1i+pQaLNyiTdRVIk
K/LL9a7VwsFiY4feuy7oGT+gEkkdnOv5fnZ/dOHqoVy/RIuGsc7F9iM/JPhq
my7xP9sIq/wNVgMXJeAuK8359VUTQrVOxbvPlKA9s/RKtWkL6ipDI+bEduIH
py5u/qlPMH9bdiPGoBML7caP+OW3IsGEWx1wXYxN90wPZs0Qgp1+ZFX2TxGC
jb3MRHvb0XSoMWQSRwRLpbtuo0sHKtc89mLXdMBgcp9O6fcOdNv2qbMsOqBF
4gTm8SJ4zMiyLKZC/Gmd3zzBSYyWCOQ/YrchfTM78eVXMYqYF7YVlXzCYI/h
FGlMJ9S+PHg9l9mC3B2bNPkOEtQ87xzJ29CEs47hd3KkElhpzJo93a8Bpm1b
mpLCxzq4+fefP1qHNSvD+IxlUhj5DqtOmtVg7+yqYfVaKbZnl3fuTq7CYHmk
+DivG+HytDxqXY5Yrf1cNwsZPFNH5vQISmEgzL2nUSqDUDIUvzyuEOP+4u1c
HSDH+hvDzAwHAdTS9gvEUxVoGLJdtegJF4G3BJFTSxQwbOF6nigTkMKFF3X0
j/aAtqlrPttTTPS3BFqe01NixcNUrei570mr1cfakwVKnEbC+87IWvL4Niwk
+1U4VPxIJ0zUTPYJbPSNR1SQ/L52yCC4g4SG3+W1PuxFlF1r3DehhGTIjOP0
nCm6omvsPdLk5GJCuLdwK0VufNC6kCI58XFTMTNdKfgTrF+mNcrJrIKCxy4e
FHpyff46bQW5HOX55iqbQlleHbXUR0H8bf75/MtJipnMrGpn8x5iFjbNcfx9
Csd8x8PCTCUZWXVmUmMqxYA209+6TEmaVZ0199MpTFjz3RNEShLtkb1vYxaF
Z6jII3WaiowucAsKL6BwWHrPM+W0irRWR93WrKVwTRElb3XpJXkXhg7U1lNo
sqK/tB3sJXyW1/ykJooDXetv8s71EqeURTnrhRRqZ7xY2nm95EVIxTuenKIi
e+K18RaUxFitiHJVUkQGnjZaC0oCxPE7TSnFRLPhgvA9lMxzPtxeNDDmv51z
e9d1SrTU65KjhyiOqUSTxY8o6chlcby/Uzx1CvgWWkZJASdp8ZJ/KaZxWAEr
JJTcNNEdHB2lmBdz+e8xkv8Abx6GJA==
            "]]}, "Charting`Private`Tag$9694#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6]], 
           Line[CompressedData["
1:eJwVz3s0lHkcBvAZtJRNTUpnSDViu5dc2lTbtxrlNnYXuZ11S7rshFzabWtX
NR1KLstZwuRSYUVORmvUlqmvZNVaQoSkwSTxzjvvLx0Gtc3s7B/Pec7nn+ec
hxd+zPugHovF8tTl/3Y/ONpRP+a74w6vJv7+cgoN+OYxA1wH4IYV/pPFo9D+
Sl5BDdcZyp/OMxJaUejR2vNHIXcfBAQUbzCzptA/Yur+b9wIyMnh2EetpPDV
xgv8dO5xKOdWW5ptoPDqom/Op3AT4ZJmf5HPNgpFRjUrL3KzwU1AIk/7UhgQ
eE3ybrwU5jqusu5Oo9BYKwpyWSoBtd9Y8ssHFNp4MaOPUqXgJRjadJSh8MRT
J8ibuAsL2w1Co5crcbGUI2ezET77ODem2lOJtxX8lrbtDeDsF7iCn6DEBmGh
RSDdCEK/OeMpN5Q4+cVX825GPQbbdSWbMjuVqDdTOd/CphmMl77f0aRR4mZt
2G2fqhYQN/X9NW1DY0uiw9OmNW1gIQ6cFepB47JM5UwF0w7Pt8sreuNoVE4N
yJ/bPgNeSmuiJIfGUqqu2eTXTnCqeiM8LaPRxPI6GR7ugpe9erniQRrTvq89
dNW6G9hWntRhtgrVOyuHj5zpAYXdFdZCaxUet2uUmj3qhT2xb4OL+CocqGpM
7eD1wXR+OItEqPCjsCt/9amXUMNJzW1NVOHaXYaaQ3X9YJ8+aNh+TYUuxbzD
txbLQex9TiqqV+EJy1CroaABsOlocj7Vr8J1tK9xj+cgtE7SS1ymVGg6751R
44dBMDfZa15lyqAB5ktWFAyBO0WHZK1n8KhD3YvZHgoQfF5gxnJjsNIt/OoD
tQLE9U/WCg4wOKk0nz+S8xo6i2P7XH9msNbHRT/beRh4+zsW3ctm8Ixr0hXp
yDBo++Rhk5UM8l6595YkvYEasZ0lv4HBrV8mZnPtRmC3L8984gWDQUvbZtid
I/BeslUvj+j2m9MVMaK30BUlWJL5GcE8g5Dj3tajULRbkZFpQdBUXlus1zgK
lzl2TbiR4KwE0T6n2DGAooZB+z0EWRUhEsUCCtIvOKufBRCMuyxJX9BAweNk
dk1FFMH7a5ONONFK6Irl5EpFBDnucevOmdDw8Af1sTnZBPvXt3eelNFgWBtn
kXKdYHURWA+HqEAdVqCNuEswWLKZY6lRgaMg43p2M8GzSddE/TcYyNplHjvU
T/DmqGW+iYCA0AmNS1UEkwuTwuRfE5j0M3FgdI7wVtlUeREwPRHvt4UhuEQm
q/b0J+Ccde5ii84pGd81pYUTKNN7Uj5BCB7ZLB6fc5JASl56C/89QavEha6G
ZQTaxPTNV2qCmi2/zO0pJ7DpdoD5yimCL1Svn5VVEti7c/xsjM6Z/jXBe28R
iD5wY7v+NEHtGu/4JBkBf7dvo1fN6P52ZBTpdxJI8JlVF/uR4J/npw50Pifg
zU9tvqdz9rbQ1SW9BEila5f+vwQ9ft8g3S0ncLIssvuSzvd+av1bNEZgf3zk
pbufCOasd8zwognIgx7+qKchGKso2McjBBy3+nh76LxKEDlQP0GAlWY73a+z
AburNHOKAB2c0GCjJThYu00Y9oFApXz2hWidZcKSjbafCEhl3Xvu6Jy7zHhS
qyUQVjas0TX+B4nrqXY=
            "]]}, "Charting`Private`Tag$9694#2"]}}, {}}, {{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            Dashing[0.03], 
            GrayLevel[0]], 
           Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfaiC59byjaF2DGDwwX5ZfM0H0WfN9jA+66PEqSLP
JsP5oZOb5YL2LIHzs/kENsw9tw7O3xSv+VIrfAucb2ewSFRt0044X/vtd4XF
G/fB+aITLy2W5zsE5/PsDLt9YtsRON8k3JNps+FxOD9l4/NtOo9OwvlHG79E
PU85A+fPv6+n/PfWOTj/QE2XTeDhC3D+qSMm8S5Ml+D8G6+2ePyPvgznL7ru
fSR9/RU4v/X/zO0fXl+F83NY9xU6Ol9H+N9t5uJNzTfg/LxUrzmv792E8/W8
hdQvGd+G89lyJmreLLwD5z/KevZp+am7cP61JZ+Mp/Pch/MPX+pillJ5AOfL
OrUH+JxH8Fn842/y5T+E8996LXI1lXmECL9VH6qMjiH47Mul3uxPeQzn35m0
3mGjwBM431ZG4aLRRgT/D8ccrW6/p3D+3idN6e4/EXzuONcHk2c8g/OjjxXZ
uLg+h/PNz1RfaXmG4BeaTjCd0/ICzl/by18lbvASzi9tzvqldAHBt88wiJtU
+wrOT9/A2H1D/TWcLzNt3ed1xxD8y1nH7F8WvYHzxe7uPL5Z+C2cv33TDonQ
jQh+VLmSb1TMOzi/82b63ve/EfylajvEmELfw/kHizkKRNYh+ABTIBEx
            "]]}, "Charting`Private`Tag$9767#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            Dashing[0.03], 
            GrayLevel[0]], 
           Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfaiC59byjaF2DGDwYf+y+JoPos+a7WF81keJU0We
TYbzQyc3ywXtWQLnZ/MJbJh7bh2cvyle86VW+BY4385gkajapp1wvvbb7wqL
N+6D80UnXlosz3cIzufZGXb7xLYjcL5JuCfTZsPjcH7KxufbdB6dhPOPNn6J
ep5yBs6ff19P+e+tc3D+gZoum8DDF+D8U0dM4l2YLsH5N15t8fgffRnOX3Td
+0j6+itwfuv/mds/vL4K5+ew7it0dL6O8L/bzMWbmm/A+XmpXnNe37sJ5+t5
C6lfMr4N57PlTNS8WXgHzn+U9ezT8lN34fxrSz4ZT+e5D+cfvtTFLKXyAM6X
dWoP8DmP4LP4x9/ky38I57/1WuRqKvMIEX6rPlQZHUPw2ZdLvdmf8hjOvzNp
vcNGgSdwvq2MwkWjjQj+H445Wt1+T+H8vU+a0t1/Ivjcca4PJs94BudHHyuy
cXF9Duebn6m+0vIMwS80nWA6p+UFnL+2l79K3OAlnF/anPVL6QKCb59hEDep
9hWcn76BsfuG+ms4X2baus/rjiH4l7OO2b8segPni93deXyz8Fs4f/umHRKh
GxH8qHIl36iYd3B+5830ve9/I/hL1XaIMYW+h/MPFnMUiKxD8AHfhysx
            "]]}, "Charting`Private`Tag$9767#2"]}}, {}}, {{}, {{{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          GeometricTransformation[
           Inset[
            Style[
             Style["x", 20, Bold], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[1.6], 
                 GrayLevel[0]]}], {0., 0.}], {{{0.816496580927726, 0.}}, {{
           0.816496580927726, 0.}}}]}}}, {{}, {}}}}, {
     PlotRange -> All, Frame -> True, FrameTicksStyle -> Directive[18, "TR"], 
      ImageSize -> 600, FrameLabel -> {
        Style["a/L", 18, "TR"], 
        Style["\!\(\*SubscriptBox[\(v\), \(B\)]\)", 18, "TR"]}, 
      DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {All, All}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{Automatic, Automatic}, {
        Automatic, Automatic}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      Unevaluated[
       LineLegend[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]]}, {
         Style[
         "\[ScriptQ]=i\!\(\*SqrtBox[FractionBox[\(3\), \(2\)]]\)", 18, "TR"], 
         
         Style[
         "\[ScriptQ]=-i\!\(\*SqrtBox[FractionBox[\(3\), \(2\)]]\)", 18, 
          "TR"]}, LegendMarkers -> None, LabelStyle -> {}, LegendLayout -> 
        "Column"]]], {0.2, 0.3}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.866520555004583*^9, 3.866520576439618*^9}, {
   3.866520630010627*^9, 3.866520656502727*^9}, {3.866520691059802*^9, 
   3.866520785224633*^9}, {3.866521078888988*^9, 3.866521116753819*^9}, {
   3.8665211751315317`*^9, 3.8665211996338663`*^9}, {3.866521332854947*^9, 
   3.8665213477792807`*^9}, {3.866521761012854*^9, 3.8665217947041817`*^9}, {
   3.8665274002186737`*^9, 3.8665274170019083`*^9}, {3.8665275158970203`*^9, 
   3.866527521687271*^9}, 3.875952425846114*^9},
 CellLabel->
  "Out[328]=",ExpressionUUID->"6f4997cf-6710-44eb-b8fe-03fa22b02155"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<~/Documents/Hydrodynamics_of_Spinning_Fluids/Pole_Skipping/Images/\
butterfly.pdf\>\"", ",", "butterfly"}], "]"}]], "Input",
 CellChangeTimes->{{3.8665217968251257`*^9, 3.8665218127133207`*^9}},
 CellLabel->
  "In[655]:=",ExpressionUUID->"de573f0f-e106-4a7d-abb4-981c23ca626d"],

Cell[BoxData["\<\"~/Documents/Hydrodynamics_of_Spinning_Fluids/Pole_Skipping/\
Images/butterfly.pdf\"\>"], "Output",
 CellChangeTimes->{3.8665218152904587`*^9},
 CellLabel->
  "Out[655]=",ExpressionUUID->"af582136-ab31-4a1a-93d2-348737d37cdd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compare to Markus", "Subsubsection",
 CellChangeTimes->{{3.866694039154297*^9, 
  3.866694040997983*^9}},ExpressionUUID->"ea832938-dc0f-4033-b944-\
387607274415"],

Cell["Import Markus\[CloseCurlyQuote] data", "Text",
 CellChangeTimes->{{3.876197764498489*^9, 
  3.876197768063682*^9}},ExpressionUUID->"a2b064bf-b997-4fc2-b9c6-\
0efa44250208"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.876197771294497*^9, 
  3.876197771779913*^9}},ExpressionUUID->"82398764-ae10-4c89-ac06-\
1b53b813d5c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"markusData", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"location", "<>", "\"\<scalar_pkp.csv\>\""}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.86669404341846*^9, 3.8666940442461042`*^9}, {
   3.86669407578797*^9, 3.866694127956328*^9}, {3.8667027844307117`*^9, 
   3.866702787405528*^9}, 3.866704919053894*^9, {3.876197790718732*^9, 
   3.876197793494172*^9}, {3.87620909271561*^9, 3.876209101892408*^9}, {
   3.876209161169324*^9, 3.876209166296526*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"c01ba124-5ccf-497b-b1f1-7884ee7bfcac"],

Cell["\<\
Sort Markus\[CloseCurlyQuote] data. Trust me this is the correct sorting. \
After a lot of trial and error. \
\>", "Text",
 CellChangeTimes->{{3.876197804364274*^9, 
  3.876197827330841*^9}},ExpressionUUID->"7f02e448-eaec-4563-891a-\
ea15c0343ee3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"zero", "=", 
   RowBox[{
    RowBox[{"markusData", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"2", ";;", "101"}], ",", 
       RowBox[{"2", ";;"}]}], "]"}], "]"}], "//", "Union"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a1", "=", 
   RowBox[{"markusData", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"102", ";;", "190"}], ",", 
      RowBox[{"2", ";;"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a2", "=", 
   RowBox[{"markusData", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"191", ";;", "265"}], ",", 
      RowBox[{"2", ";;"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a3", "=", 
   RowBox[{"markusData", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"266", ";;"}], ",", 
      RowBox[{"2", ";;"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.866694298817211*^9, 3.8666943010653276`*^9}, {
  3.8667049255229063`*^9, 3.866705064542845*^9}, {3.866705277282243*^9, 
  3.866705278343726*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"c15a62e4-cd34-4f02-b636-1a9bbe19ff8a"],

Cell["Create data for comparison. ", "Text",
 CellChangeTimes->{{3.876197837695953*^9, 
  3.876197843088698*^9}},ExpressionUUID->"77a69ea1-0229-47a9-89f4-\
015db03efa74"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ac0", "=", 
   RowBox[{"boosted", "/.", 
    RowBox[{"a", "\[Rule]", 
     RowBox[{"0", "/", "10"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ac1", "=", 
   RowBox[{"boosted", "/.", 
    RowBox[{"a", "\[Rule]", 
     RowBox[{"3", "/", "10"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ac2", "=", 
   RowBox[{"boosted", "/.", 
    RowBox[{"a", "\[Rule]", 
     RowBox[{"6", "/", "10"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ac3", "=", 
   RowBox[{"boosted", "/.", 
    RowBox[{"a", "->", 
     RowBox[{"9", "/", "10"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.866705189674411*^9, 3.866705229451829*^9}, {
  3.866705397748106*^9, 3.866705401057186*^9}},
 CellLabel->
  "In[349]:=",ExpressionUUID->"429b48fd-d395-48c0-9cc2-f52af205bc93"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"2", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"Interpolation", "[", "ac3", "]"}], "[", 
     RowBox[{"a3", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"10", ";;"}], ",", "1"}], "]"}], "]"}], "]"}], "-", 
    RowBox[{"a3", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"10", ";;"}], ",", "2"}], "]"}], "]"}]}], 
   RowBox[{
    RowBox[{
     RowBox[{"Interpolation", "[", "ac3", "]"}], "[", 
     RowBox[{"a3", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"10", ";;"}], ",", "1"}], "]"}], "]"}], "]"}], "+", 
    RowBox[{"a3", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"10", ";;"}], ",", "2"}], "]"}], "]"}]}]]}]], "Input",
 CellChangeTimes->{{3.866705231570106*^9, 3.866705263552865*^9}, {
  3.866705299034197*^9, 3.866705346995887*^9}, {3.866705413187078*^9, 
  3.866705463975976*^9}},
 CellLabel->
  "In[353]:=",ExpressionUUID->"3cd7e388-66c5-46b9-98de-925642651769"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.1672369371379667`*^-6", ",", "5.810688659622094`*^-6", ",", 
   "6.810806372268612`*^-6", ",", "5.48345863931231`*^-6", ",", 
   "0.7048785474010527`", ",", "5.48345863931231`*^-6", ",", 
   "2.504598973195056`*^-6", ",", "2.868816615044438`*^-6", ",", 
   "4.861385866170706`*^-6", ",", "4.991743523986167`*^-6", ",", 
   "3.503043389432308`*^-6", ",", "1.6686085875994233`*^-6", ",", 
   "3.7510567223277826`*^-6", ",", "4.406152314771275`*^-6", ",", 
   "3.6527341586698974`*^-6", ",", "1.8720564335156305`*^-6", ",", 
   "3.4025922803645013`*^-6", ",", "4.089728898746711`*^-6", ",", 
   "3.5903969147685414`*^-6", ",", "2.2029972729750643`*^-6", ",", 
   "3.5572313046478397`*^-6", ",", "4.019767900321454`*^-6", ",", 
   "3.499331192383882`*^-6", ",", "2.981518150223491`*^-6", ",", 
   "3.936919913738397`*^-6", ",", "4.049205063455917`*^-6", ",", 
   "3.397536665914257`*^-6", ",", "3.848239606006951`*^-6", ",", 
   "4.297109288569168`*^-6", ",", "4.044381830342388`*^-6", ",", 
   "3.958308522763618`*^-6", ",", "4.512259817110237`*^-6", ",", 
   "4.483078916816953`*^-6", ",", "4.278425880848306`*^-6", ",", 
   "4.795548437938207`*^-6", ",", "4.853302731683676`*^-6", ",", 
   "4.735695852563271`*^-6", ",", "5.1451421016465015`*^-6", ",", 
   "5.210224100483785`*^-6", ",", "5.2375178091622584`*^-6", ",", 
   "5.516724956410461`*^-6", ",", "5.5649294354196456`*^-6", ",", 
   "5.6990465041256625`*^-6", ",", "5.865390795300313`*^-6", ",", 
   "5.919590499430161`*^-6", ",", "6.0602321309105785`*^-6", ",", 
   "6.172510724534641`*^-6", ",", "6.2383078149030886`*^-6", ",", 
   "6.306968165912637`*^-6", ",", "6.412296687981979`*^-6", ",", 
   "6.36415318772561`*^-6", ",", "6.4725783263122824`*^-6", ",", 
   "6.340904723779183`*^-6", ",", "6.362904045299451`*^-6", ",", 
   "6.2003855892105174`*^-6", ",", "6.1033697782565`*^-6", ",", 
   "5.887782796148063`*^-6", ",", "5.658396453937942`*^-6", ",", 
   "5.341375008432855`*^-6", ",", "4.979256991683311`*^-6", ",", 
   "4.498057487857113`*^-6", ",", "4.009888766282844`*^-6", ",", 
   "3.2957437433154368`*^-6", ",", "2.6888822975759526`*^-6", ",", 
   "1.6745676875402512`*^-6"}], "}"}]], "Output",
 CellChangeTimes->{{3.8667052406224947`*^9, 3.866705263913559*^9}, {
   3.866705302705185*^9, 3.8667053472622557`*^9}, {3.866705403022471*^9, 
   3.8667054643095293`*^9}, 3.875954411658443*^9},
 CellLabel->
  "Out[353]=",ExpressionUUID->"51be7490-018c-4569-a365-0b3160840a27"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CCMA", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"markusData", "[", 
      RowBox[{"[", 
       RowBox[{";;", ",", 
        RowBox[{"2", ";;"}]}], "]"}], "]"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"PointSize", "[", "0.0065", "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotRange", "->", "All"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.86670287937785*^9, 3.866702954605389*^9}, {
   3.876208892467279*^9, 3.876208905577709*^9}, 3.87620911305552*^9, {
   3.876215258032713*^9, 3.8762152600073547`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"303b1d74-e764-4226-9df1-7584005168c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"export", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"poleSkipping", ",", "CCMA", ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.866694106355351*^9, {3.866695194312398*^9, 3.8666952088180637`*^9}, {
   3.866702914027132*^9, 3.866702919576229*^9}, {3.8667030277127132`*^9, 
   3.8667030287018957`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"33e151c7-5de5-42e4-ae93-0717fee2a6e4"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {{}, {}, 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.009166666666666668], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQPWsmCKy0P8OS03QnZZ49hL/TfsPfe0ZZBuvtjcHg
sH0qh/v9K1+3Q+VP2gv0W7EsCz1gzwAGF+w1XKKcxG8egaq/bH+RQVfZoumk
fRoYXLP3Cq2da+R3Dqr/pn3vestf+nMv2p89AwJ37DkFgvcrK12BmvfAfoeP
a/O5Ldeg6h/a7+x1KZAPuQk1/7H9vSNOzyX/34bqf2L/kM016cqWe1D7ntmf
mLdkufWuB1DzXtiLruP9OlfuEdS8l/YftnL0mrY/hpr32v7rzp3a6z4/gZr3
xn7ClpW+u5KfQc17Z2828dFaoevPoeZ9sPe7eOdUqe9LqPoP9h8jZhctP/YK
av5He+F06bACpzdQ/Z/sj6wQWTL3wFuofZ/tPaY+XcXg+B5q3hf7sNodDtsT
P0DN+2IvOj/g9n3lj1DzvtovrZzL/OLZR6h53+wNP1/g2b/qE9S87/bxXjPm
h+Z/hpr3w975QMLcuSZf7AEnueTR
          "]]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         0.009166666666666668], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwB8QEO/iFib1JlAgAAAB4AAAACAAAActqbP44Opj97VX4QEoWPP7kfAGGM
7rU/5lxN1OqXoD9ECWB8B1zAP14iyjj4FKo/yq/VzfiyxT9znL3+FyWyP59i
Pakc/co/U4DIng2Vtz++jBI9sx3QP/rzfS8GVL0/ZCA6Sl230j+258DAB67B
PxlTFTb3S9U/YQbAR83TxD/lDeV75NvXP8uZC3e8GMg/LXyDmYFn2j+hgEqy
bHrLP+M4bVwk79w/7LHo9KH2zj9HXr02HHPfPwZqw02lRdE/QgaCTNn54D+Y
XYeGPhvTPw/OOaeVOOI/8GEYqjr71D8YwbFs4nXjP7fwUlvJ5NY/topMZ9yx
5D/66E+qKtfYPyJcExee7OU/1lcn7K3R2j9cWYHcPybnP15NpJ2w09w/HuBc
Idhe6D8BrvFSndzeP0PSa397luk/sHbJWvV14D9pzeXkPM3qP7ZNtUiNgOE/
YVuYti0D7D9VO4943I3iP6Rivu9dOO0/Sz/opK2d4z+uGpY/3GzuPwT28NrP
r+Q/3BnIJLag7z/uFCIfFsTlPxmdWwP8afA/TsXcGFfa5j8BP2qmVgPxP81U
qMRs8uc/TRUKOnCc8T9U3KssNAzpP+UlUZFNNfI/iTT/Jo0n6j9df/oc883y
P0L8bRlaROs/nBH1wA==
          "]]}, 
        {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         0.009166666666666668], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwB8QEO/iFib1JlAgAAAB4AAAACAAAANH4XTy2apD/7GdjXsBQ6v95g7CzY
TbQ/xdYKJsvDUj+0uYpYoAe+PxPbv6TUZ3I/tBTUfMO/wz8K+l8hxX2DP+JM
PI4uXcg/k6mGl+h6kD9jP57lVd7MP8KhW/nKr5g/BADxBK2i0D8NRAytliCh
P1a8VAQcytI/5kGnLEaKpj/5s4EwZebUP4/TcayYiKw/dgaMHWX41j+Xf1qQ
CIixP7WVzGvoANk/BSu9lwMLtT9a7I2SrADbPyKlGlFOyLg/1zpMtmD43D+Z
VYweWbu8P9QRiYSm6N4/tOYDE/dvwD9wvTWICWngP2pmRMkVmcI/jHc51pda
4T/lwF70PtfEP4i0NF89SeI/MggHQc0oxz+UuMBFNDXjP2sg6h09jMk/GBOW
/bEe5D/aojkyKgDMPwZj2qfnBeU/hRZQ9kyDzj9MfQtqAuvlP/P3HTg8itA/
snJrvyvO5j/itHcKTNnRP22B8MSJr+c/tnIA51Yu0z8K0NN/P4/oP5tbpBHo
iNQ//0PrHm1t6T+scppDlOjVP2ARBzcwSuo/BLUs4vhM1z+IyZP6oyXrP22T
RkW7tdg/N5PGbOH/6z/BjOEMiCLaP3GQm5D/2Ow/QtpfhBKT2z+b3+6TE7Ht
P1DB4xIUB90/BkfvLA==
          "]]}, 
        {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
         0.009166666666666668], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwB8QEO/iFib1JlAgAAAB4AAAACAAAArbXGZEFaqz/R+MIAO/6hv0X5N98c
iLo/lu4HF70Usb9Yp5uD2k/DPxYsM+FCUbi/bAr2RPcAyT9LAygQQ8S+v8rG
K/wFXs4/WQm7sDw+wr/XQMFporbRP6Gdv6fiw8S/uKxNb0ca1D8ZGSoRlfnG
v+IJOcSuXNY/GAKEDmnlyL/idr6MZYDYPw6AwgwKjcq/j/baCMuH2j8SC6Z9
vfXLv7oHFI4Sddw/haCsO2ckzb+mMW61RUreP07C/GGOHc6/BnWgVKME4D/Q
5x9rYuXOvxeEMkHp2eA/oH3bccB/z7/W68rTwaXhP8or7HY48M+/OuhhEupo
4j+hDG1KCR3Qv2A5SPkPJOM/fzFNCCow0L8rix6U09fjP1o7Jh3iMtC/3koG
CsiE5D+px5eKeCbQv+4ivpt0K+U/rG2C4BkM0L/bJeuSVczlP4iQjaG0yc+/
zSpAIt1n5j/PFchCb2PPvxXAizZ0/uY/WI4R+jXnzr+XqfY4e5DnPzx9dEW1
Vs6/gO/swkoe6D/nzULrdrPNv2dZTUQ0qOg/cPev3OT+zL/Tp5Gcgi7pP0PD
g95LOsy/4lWvp3qx6T+4Gzr73WbLv2Qmd79bMeo/Qg0BwrSFyr+O4DoyYK7q
P70pC1bTl8m/fPv+5A==
          "]]}}, {{}, {}}}, {{}, {
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.009166666666666668], AbsoluteThickness[1.6], 
         GeometricTransformationBox[InsetBox[
           FormBox[
            StyleBox[
             GraphicsBox[
              {EdgeForm[None], DiskBox[{0, 0}]}],
             StripOnInput->False,
             GraphicsBoxOptions->{DefaultBaseStyle->Directive[
               PointSize[0.009166666666666668], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[1.6]]}],
            TraditionalForm], {0., 0.}, Automatic, Offset[
           6.272]], CompressedData["
1:eJxTTMoPSmVmYGCQA2JGIGYC4lkzQWCl/RmWnKY7KfPsIfyd9hv+3jPKMlhv
bwwGh+1TOdzvX/m6HSp/0l6g34plWegBewYwuGCv4RLlJH7zCFT9ZfuLDLrK
Fk0n7dPA4Jq9V2jtXCO/c1D9N+1711v+0p970f7sGRC4Y88pELxfWekK1LwH
9jt8XJvPbbkGVf/QfmevS4F8yE2o+Y/t7x1xei75/zZU/xP7h2yuSVe23IPa
98z+xLwly613PYCa98JedB3v17lyj6DmvbT/sJWj17T9MdS81/Zfd+7UXvf5
CdS8N/YTtqz03ZX8DGreO3uziY/WCl1/DjXvg73fxTunSn1fQtV/sP8YMbto
+bFXUPM/2gunS4cVOL2B6v9kf2SFyJK5B95C7fts7zH16SoGx/dQ877Yh9Xu
cNie+AFq3hd70fkBt+8rf4Sa99V+aeVc5hfPPkLN+2Zv+PkCz/5Vn6DmfbeP
95oxPzT/M9S8H/bOBxLmzjX5Yg8AMrnk0w==
          "]]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         0.009166666666666668], AbsoluteThickness[1.6], 
         GeometricTransformationBox[InsetBox[
           FormBox[
            StyleBox[
             GraphicsBox[
              {EdgeForm[None], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}],
             StripOnInput->False,
             GraphicsBoxOptions->{DefaultBaseStyle->Directive[
               PointSize[0.009166666666666668], 
               RGBColor[0.880722, 0.611041, 0.142051], 
               AbsoluteThickness[1.6]]}],
            TraditionalForm], {0., 0.}, Automatic, Offset[
           6.72]], CompressedData["
1:eJwB9QEK/iFib1JlAwAAAB4AAAABAAAAAgAAAHLamz+ODqY/e1V+EBKFjz+5
HwBhjO61P+ZcTdTql6A/RAlgfAdcwD9eIso4+BSqP8qv1c34ssU/c5y9/hcl
sj+fYj2pHP3KP1OAyJ4Nlbc/vowSPbMd0D/6830vBlS9P2QgOkpdt9I/tufA
wAeuwT8ZUxU290vVP2EGwEfN08Q/5Q3le+Tb1z/LmQt3vBjIPy18g5mBZ9o/
oYBKsmx6yz/jOG1cJO/cP+yx6PSh9s4/R169Nhxz3z8GasNNpUXRP0IGgkzZ
+eA/mF2Hhj4b0z8PzjmnlTjiP/BhGKo6+9Q/GMGxbOJ14z+38FJbyeTWP7aK
TGfcseQ/+uhPqirX2D8iXBMXnuzlP9ZXJ+yt0do/XFmB3D8m5z9eTaSdsNPc
Px7gXCHYXug/Aa7xUp3c3j9D0mt/e5bpP7B2yVr1deA/ac3l5DzN6j+2TbVI
jYDhP2FbmLYtA+w/VTuPeNyN4j+kYr7vXTjtP0s/6KStneM/rhqWP9xs7j8E
9vDaz6/kP9wZyCS2oO8/7hQiHxbE5T8ZnVsD/GnwP07F3BhX2uY/AT9qplYD
8T/NVKjEbPLnP00VCjpwnPE/VNyrLDQM6T/lJVGRTTXyP4k0/yaNJ+o/XX/6
HPPN8j9C/G0ZWkTrP6cR9cI=
          "]]}, 
        {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         0.009166666666666668], AbsoluteThickness[1.6], 
         GeometricTransformationBox[InsetBox[
           FormBox[
            StyleBox[
             GraphicsBox[
              {EdgeForm[None], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}],
             StripOnInput->False,
             GraphicsBoxOptions->{DefaultBaseStyle->Directive[
               PointSize[0.009166666666666668], 
               RGBColor[0.560181, 0.691569, 0.194885], 
               AbsoluteThickness[1.6]]}],
            TraditionalForm], {0., 0.}, Automatic, Offset[
           8.16]], CompressedData["
1:eJwB9QEK/iFib1JlAwAAAB4AAAABAAAAAgAAADR+F08tmqQ/+xnY17AUOr/e
YOws2E20P8XWCibLw1I/tLmKWKAHvj8T27+k1GdyP7QU1HzDv8M/CvpfIcV9
gz/iTDyOLl3IP5OphpfoepA/Yz+e5VXezD/CoVv5yq+YPwQA8QStotA/DUQM
rZYgoT9WvFQEHMrSP+ZBpyxGiqY/+bOBMGXm1D+P03GsmIisP3YGjB1l+NY/
l39akAiIsT+1lcxr6ADZPwUrvZcDC7U/WuyNkqwA2z8ipRpRTsi4P9c6TLZg
+Nw/mVWMHlm7vD/UEYmEpujeP7TmAxP3b8A/cL01iAlp4D9qZkTJFZnCP4x3
OdaXWuE/5cBe9D7XxD+ItDRfPUniPzIIB0HNKMc/lLjARTQ14z9rIOodPYzJ
PxgTlv2xHuQ/2qI5MioAzD8GY9qn5wXlP4UWUPZMg84/TH0LagLr5T/z9x04
PIrQP7Jya78rzuY/4rR3CkzZ0T9tgfDEia/nP7ZyAOdWLtM/CtDTfz+P6D+b
W6QR6IjUP/9D6x5tbek/rHKaQ5To1T9gEQc3MErqPwS1LOL4TNc/iMmT+qMl
6z9tk0ZFu7XYPzeTxmzh/+s/wYzhDIgi2j9xkJuQ/9jsP0LaX4QSk9s/m9/u
kxOx7T9QweMSFAfdPxFH7y4=
          "]]}, 
        {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
         0.009166666666666668], AbsoluteThickness[1.6], 
         GeometricTransformationBox[InsetBox[
           FormBox[
            StyleBox[
             GraphicsBox[
              {EdgeForm[None], 
               PolygonBox[
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}}]]}],
             StripOnInput->False,
             GraphicsBoxOptions->{DefaultBaseStyle->Directive[
               PointSize[0.009166666666666668], 
               RGBColor[0.922526, 0.385626, 0.209179], 
               AbsoluteThickness[1.6]]}],
            TraditionalForm], {0., 0.}, Automatic, Offset[
           7.6]], CompressedData["
1:eJwB9QEK/iFib1JlAwAAAB4AAAABAAAAAgAAAK21xmRBWqs/0fjCADv+ob9F
+TffHIi6P5buBxe9FLG/WKebg9pPwz8WLDPhQlG4v2wK9kT3AMk/SwMoEEPE
vr/Kxiv8BV7OP1kJu7A8PsK/10DBaaK20T+hnb+n4sPEv7isTW9HGtQ/GRkq
EZX5xr/iCTnErlzWPxgChA5p5ci/4na+jGWA2D8OgMIMCo3Kv4/22gjLh9o/
Egumfb31y7+6BxSOEnXcP4WgrDtnJM2/pjFutUVK3j9Owvxhjh3OvwZ1oFSj
BOA/0Ocfa2Llzr8XhDJB6dngP6B923HAf8+/1uvK08Gl4T/KK+x2OPDPvzro
YRLqaOI/oQxtSgkd0L9gOUj5DyTjP38xTQgqMNC/K4selNPX4z9aOyYd4jLQ
v95KBgrIhOQ/qceXingm0L/uIr6bdCvlP6xtguAZDNC/2yXrklXM5T+IkI2h
tMnPv80qQCLdZ+Y/zxXIQm9jz78VwIs2dP7mP1iOEfo1586/l6n2OHuQ5z88
fXRFtVbOv4Dv7MJKHug/581C63azzb9nWU1ENKjoP3D3r9zk/sy/06eRnIIu
6T9Dw4PeSzrMv+JVr6d6sek/uBs6+91my79kJne/WzHqP0INAcK0hcq/juA6
MmCu6j+9KQtW05fJv4f7/uY=
          "]]}}, {{}, {}}}, {{}, {
        {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
         1.6], GeometricTransformationBox[InsetBox[
           FormBox[
            StyleBox[
             GraphicsBox[
              {EdgeForm[None], DiskBox[{0, 0}]}],
             StripOnInput->False,
             GraphicsBoxOptions->{DefaultBaseStyle->Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[1.6], 
               GrayLevel[0]]}],
            TraditionalForm], {0., 0.}, Automatic, Offset[6.272]], {{{
          1.224744871391589, 1.}}, {{1.224744871391589, 1.}}}]}, 
        {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
         1.6], GeometricTransformationBox[InsetBox[
           FormBox[
            StyleBox[
             GraphicsBox[
              {EdgeForm[None], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}],
             StripOnInput->False,
             GraphicsBoxOptions->{DefaultBaseStyle->Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[1.6], 
               GrayLevel[0]]}],
            TraditionalForm], {0., 0.}, Automatic, Offset[6.72]], {{{
          0.9693960265161633, 0.6631203934620967}}, {{0.9693960265161633, 
          0.6631203934620967}}}]}, 
        {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
         1.6], GeometricTransformationBox[InsetBox[
           FormBox[
            StyleBox[
             GraphicsBox[
              {EdgeForm[None], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}],
             StripOnInput->False,
             GraphicsBoxOptions->{DefaultBaseStyle->Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[1.6], 
               GrayLevel[0]]}],
            TraditionalForm], {0., 0.}, Automatic, Offset[8.16]], {{{
          0.7809310892394863, 0.33144134645630824`}}, {{0.7809310892394863, 
          0.33144134645630824`}}}]}, 
        {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
         1.6], GeometricTransformationBox[InsetBox[
           FormBox[
            StyleBox[
             GraphicsBox[
              {EdgeForm[None], 
               PolygonBox[
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}}]]}],
             StripOnInput->False,
             GraphicsBoxOptions->{DefaultBaseStyle->Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[1.6], 
               GrayLevel[0]]}],
            TraditionalForm], {0., 0.}, Automatic, Offset[7.6]], {{{
          0.745015829910026, -0.23462435256495606`}}, {{
          0.745015829910026, -0.23462435256495606`}}}]}}, {{}, {}}}, {{}, 
       GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAWIQrafIKdI347M9Axh8sC+Nuvru+MVP9g0XXu/8KfzO
PkNs/S9NsU/23xqK659bvLE/qfTkdXvKR/upr8IL+rJf2VdU/Qt8sfuDva85
/5k3K17YR3BPtqyT/mCvd7J1ivy7Z/YfvW9c8GJ9by8en+7kYfHUfk//zOJD
D9/aqyyN5SloeWzv0/NJcO/pN/ay8VHtqecf2p+USUv7fOi1va/2/cf9og/s
a13y2qcef2V/I8TJM2HpHfv14hmLy2+9tJ8SkM/DxnzT/sslMaPkvy/sS+c8
ORxqdtVewGB31DrjF/Ym7vK5CToX7b/OEn2U2vzc3isq5Mn2SSft9c2WSJz4
/szepGnfLp/W/fYfDhe/1Vv+zH7a2fPBy20X2kt+n39oxeFn9qtPvbG+9WHz
/pAXfAXa15/bP/Dq26HNcW5/mIFGNpfGG/vnRbf/rT/4YL/L7WZVvb3v7S1l
rsxcaf/Mfv4tC43Kmy/tHxUEpC/7d8M+2NItT/PaM3uPpY+yn33fan92U++H
3t3P7Wts9iWlsZ7ZPxr+lIU/ABMLbOY=
        "], {{{}, {}, 
          {GrayLevel[0], PointSize[
            NCache[
             Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[
           1.6], Dashing[0.02], 
           {Arrowheads[Medium], ArrowBox[{1, 2, 3, 4, 5, 6, 21}]}, 
           {Arrowheads[Medium], ArrowBox[{21, 7, 8, 9, 10, 11, 12, 22}]}, 
           {Arrowheads[Medium], ArrowBox[{22, 13, 14, 15, 16, 23}]}, 
           {Arrowheads[Medium], ArrowBox[{23, 17, 18, 24}]}, 
           {Arrowheads[Medium], ArrowBox[{24, 19, 20}]}}}, {
          {Opacity[0], PointBox[{21, 22, 23, 24}]}, {}}}], {{}, {}}}, {{}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
        1.6], GeometricTransformationBox[InsetBox[
          StyleBox[
           StyleBox["\<\"x\"\>",
            StripOnInput->False,
            FontSize->20,
            FontWeight->Bold],
           StripOnInput->False,
           GraphicsBoxOptions->{DefaultBaseStyle->Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             GrayLevel[0]]}], {0., 0.}], {{{0.7071067811865476, 0.}}, {{
         0.7071067811865476, 0.}}}]}, {{}, {}}}}, {{}, 
      {GrayLevel[0], PointSize[0.0065], AbsoluteThickness[1.6], 
       PointBox[CompressedData["
1:eJxl13c41f3/B3BFskpllDIaComkW3bPjKySNHSLpCUzFA3RskKiUEYlJJSR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        "]]}, {{}, {}}}}, {InsetBox[
      TemplateBox[{
        StyleBox["\"a/L=0\"", "TR", 18, StripOnInput -> False], 
        StyleBox["\"a/L=3/10\"", "TR", 18, StripOnInput -> False], 
        StyleBox["\"a/L=6/10\"", "TR", 18, StripOnInput -> False], 
        StyleBox["\"a/L=9/10\"", "TR", 18, StripOnInput -> False]},
       "PointLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 6.272}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.08426020408163262] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 6.72}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.051309523809523805`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 8.16}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.03009803921568628] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 7.6}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.002105263157894735] -> 
                    Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"PointLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                    ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                    ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                    ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                    ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], 
                  "]"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{
                  RowBox[{"{", 
                    RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "6.272`", "]"}]}], "}"}], ",", 
                  RowBox[{"{", 
                    RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "6.72`", "]"}]}], "}"}], ",", 
                  RowBox[{"{", 
                    RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "8.16`", "]"}]}], "}"}], ",", 
                  RowBox[{"{", 
                    RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7.6`", "]"}]}], "}"}]}], "}"}]}], 
            ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"False", ",", "False", ",", "False", ",", "False"}], 
                "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.15, 0.8}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{
        StyleBox[
        "\"a/L=\\!\\(\\*SqrtBox[FractionBox[\\(2\\), \\(3\\)]]\\)\"", 18, 
         "TR", StripOnInput -> False]},
       "PointLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    InsetBox[
                    FormBox[
                    StyleBox[
                    StyleBox["\"x\"", 20, Bold, StripOnInput -> False], 
                    FontSize -> 10, StripOnInput -> False], TraditionalForm], 
                    
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"PointLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                  ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  
                  TemplateBox[<|"color" -> GrayLevel[0]|>, 
                   "GrayLevelColorSwatchTemplate"]}], "]"}], "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{
                    StyleBox["\"x\"", 20, Bold, StripOnInput -> False], ",", 
                    "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "False", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.15, 0.6}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0.009827084925434885, 0},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{
     FormBox[
      StyleBox["\"Im(j)\"", 18, "TR", StripOnInput -> False], 
      TraditionalForm], 
     FormBox[
      StyleBox["\"Im(\[Nu])\"", 18, "TR", StripOnInput -> False], 
      TraditionalForm]},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->Directive[18, "TR"],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->600,
   Method->{
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->All,
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {{{}, {}, {
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[0.009166666666666668], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]], 
           Line[CompressedData["
1:eJxTTMoPSmViYGCQA2IQPWsmCKy0P8OS03QnZZ49hL/TfsPfe0ZZBuvtjcHg
sH0qh/v9K1+3Q+VP2gv0W7EsCz1gzwAGF+w1XKKcxG8egaq/bH+RQVfZoumk
fRoYXLP3Cq2da+R3Dqr/pn3vestf+nMv2p89AwJ37DkFgvcrK12BmvfAfoeP
a/O5Ldeg6h/a7+x1KZAPuQk1/7H9vSNOzyX/34bqf2L/kM016cqWe1D7ntmf
mLdkufWuB1DzXtiLruP9OlfuEdS8l/YftnL0mrY/hpr32v7rzp3a6z4/gZr3
xn7ClpW+u5KfQc17Z2828dFaoevPoeZ9sPe7eOdUqe9LqPoP9h8jZhctP/YK
av5He+F06bACpzdQ/Z/sj6wQWTL3wFuofZ/tPaY+XcXg+B5q3hf7sNodDtsT
P0DN+2IvOj/g9n3lj1DzvtovrZzL/OLZR6h53+wNP1/g2b/qE9S87/bxXjPm
h+Z/hpr3w975QMLcuSZf7AEnueTR
            "]]}, {
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            PointSize[0.009166666666666668], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6]], 
           Line[CompressedData["
1:eJwB8QEO/iFib1JlAgAAAB4AAAACAAAActqbP44Opj97VX4QEoWPP7kfAGGM
7rU/5lxN1OqXoD9ECWB8B1zAP14iyjj4FKo/yq/VzfiyxT9znL3+FyWyP59i
Pakc/co/U4DIng2Vtz++jBI9sx3QP/rzfS8GVL0/ZCA6Sl230j+258DAB67B
PxlTFTb3S9U/YQbAR83TxD/lDeV75NvXP8uZC3e8GMg/LXyDmYFn2j+hgEqy
bHrLP+M4bVwk79w/7LHo9KH2zj9HXr02HHPfPwZqw02lRdE/QgaCTNn54D+Y
XYeGPhvTPw/OOaeVOOI/8GEYqjr71D8YwbFs4nXjP7fwUlvJ5NY/topMZ9yx
5D/66E+qKtfYPyJcExee7OU/1lcn7K3R2j9cWYHcPybnP15NpJ2w09w/HuBc
Idhe6D8BrvFSndzeP0PSa397luk/sHbJWvV14D9pzeXkPM3qP7ZNtUiNgOE/
YVuYti0D7D9VO4943I3iP6Rivu9dOO0/Sz/opK2d4z+uGpY/3GzuPwT28NrP
r+Q/3BnIJLag7z/uFCIfFsTlPxmdWwP8afA/TsXcGFfa5j8BP2qmVgPxP81U
qMRs8uc/TRUKOnCc8T9U3KssNAzpP+UlUZFNNfI/iTT/Jo0n6j9df/oc883y
P0L8bRlaROs/nBH1wA==
            "]]}, {
           Hue[0.1421359549995791, 0.6, 0.6], 
           Directive[
            PointSize[0.009166666666666668], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[1.6]], 
           Line[CompressedData["
1:eJwB8QEO/iFib1JlAgAAAB4AAAACAAAANH4XTy2apD/7GdjXsBQ6v95g7CzY
TbQ/xdYKJsvDUj+0uYpYoAe+PxPbv6TUZ3I/tBTUfMO/wz8K+l8hxX2DP+JM
PI4uXcg/k6mGl+h6kD9jP57lVd7MP8KhW/nKr5g/BADxBK2i0D8NRAytliCh
P1a8VAQcytI/5kGnLEaKpj/5s4EwZebUP4/TcayYiKw/dgaMHWX41j+Xf1qQ
CIixP7WVzGvoANk/BSu9lwMLtT9a7I2SrADbPyKlGlFOyLg/1zpMtmD43D+Z
VYweWbu8P9QRiYSm6N4/tOYDE/dvwD9wvTWICWngP2pmRMkVmcI/jHc51pda
4T/lwF70PtfEP4i0NF89SeI/MggHQc0oxz+UuMBFNDXjP2sg6h09jMk/GBOW
/bEe5D/aojkyKgDMPwZj2qfnBeU/hRZQ9kyDzj9MfQtqAuvlP/P3HTg8itA/
snJrvyvO5j/itHcKTNnRP22B8MSJr+c/tnIA51Yu0z8K0NN/P4/oP5tbpBHo
iNQ//0PrHm1t6T+scppDlOjVP2ARBzcwSuo/BLUs4vhM1z+IyZP6oyXrP22T
RkW7tdg/N5PGbOH/6z/BjOEMiCLaP3GQm5D/2Ow/QtpfhBKT2z+b3+6TE7Ht
P1DB4xIUB90/BkfvLA==
            "]]}, {
           Hue[0.37820393249936934`, 0.6, 0.6], 
           Directive[
            PointSize[0.009166666666666668], 
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[1.6]], 
           Line[CompressedData["
1:eJwB8QEO/iFib1JlAgAAAB4AAAACAAAArbXGZEFaqz/R+MIAO/6hv0X5N98c
iLo/lu4HF70Usb9Yp5uD2k/DPxYsM+FCUbi/bAr2RPcAyT9LAygQQ8S+v8rG
K/wFXs4/WQm7sDw+wr/XQMFporbRP6Gdv6fiw8S/uKxNb0ca1D8ZGSoRlfnG
v+IJOcSuXNY/GAKEDmnlyL/idr6MZYDYPw6AwgwKjcq/j/baCMuH2j8SC6Z9
vfXLv7oHFI4Sddw/haCsO2ckzb+mMW61RUreP07C/GGOHc6/BnWgVKME4D/Q
5x9rYuXOvxeEMkHp2eA/oH3bccB/z7/W68rTwaXhP8or7HY48M+/OuhhEupo
4j+hDG1KCR3Qv2A5SPkPJOM/fzFNCCow0L8rix6U09fjP1o7Jh3iMtC/3koG
CsiE5D+px5eKeCbQv+4ivpt0K+U/rG2C4BkM0L/bJeuSVczlP4iQjaG0yc+/
zSpAIt1n5j/PFchCb2PPvxXAizZ0/uY/WI4R+jXnzr+XqfY4e5DnPzx9dEW1
Vs6/gO/swkoe6D/nzULrdrPNv2dZTUQ0qOg/cPev3OT+zL/Tp5Gcgi7pP0PD
g95LOsy/4lWvp3qx6T+4Gzr73WbLv2Qmd79bMeo/Qg0BwrSFyr+O4DoyYK7q
P70pC1bTl8m/fPv+5A==
            "]]}}}, {{}, {}}}, {{}, {{{
           Directive[
            PointSize[0.009166666666666668], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{
                EdgeForm[], 
                Disk[{0, 0}]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.009166666666666668], 
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  AbsoluteThickness[1.6]]}], {0., 0.}, Automatic, 
             Offset[6.272]], CompressedData["
1:eJxTTMoPSmVmYGCQA2JGIGYC4lkzQWCl/RmWnKY7KfPsIfyd9hv+3jPKMlhv
bwwGh+1TOdzvX/m6HSp/0l6g34plWegBewYwuGCv4RLlJH7zCFT9ZfuLDLrK
Fk0n7dPA4Jq9V2jtXCO/c1D9N+1711v+0p970f7sGRC4Y88pELxfWekK1LwH
9jt8XJvPbbkGVf/QfmevS4F8yE2o+Y/t7x1xei75/zZU/xP7h2yuSVe23IPa
98z+xLwly613PYCa98JedB3v17lyj6DmvbT/sJWj17T9MdS81/Zfd+7UXvf5
CdS8N/YTtqz03ZX8DGreO3uziY/WCl1/DjXvg73fxTunSn1fQtV/sP8YMbto
+bFXUPM/2gunS4cVOL2B6v9kf2SFyJK5B95C7fts7zH16SoGx/dQ877Yh9Xu
cNie+AFq3hd70fkBt+8rf4Sa99V+aeVc5hfPPkLN+2Zv+PkCz/5Vn6DmfbeP
95oxPzT/M9S8H/bOBxLmzjX5Yg8AMrnk0w==
            "]]}, {
           Directive[
            PointSize[0.009166666666666668], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{
                EdgeForm[], 
                Polygon[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.009166666666666668], 
                  RGBColor[0.880722, 0.611041, 0.142051], 
                  AbsoluteThickness[1.6]]}], {0., 0.}, Automatic, 
             Offset[6.72]], CompressedData["
1:eJwB9QEK/iFib1JlAwAAAB4AAAABAAAAAgAAAHLamz+ODqY/e1V+EBKFjz+5
HwBhjO61P+ZcTdTql6A/RAlgfAdcwD9eIso4+BSqP8qv1c34ssU/c5y9/hcl
sj+fYj2pHP3KP1OAyJ4Nlbc/vowSPbMd0D/6830vBlS9P2QgOkpdt9I/tufA
wAeuwT8ZUxU290vVP2EGwEfN08Q/5Q3le+Tb1z/LmQt3vBjIPy18g5mBZ9o/
oYBKsmx6yz/jOG1cJO/cP+yx6PSh9s4/R169Nhxz3z8GasNNpUXRP0IGgkzZ
+eA/mF2Hhj4b0z8PzjmnlTjiP/BhGKo6+9Q/GMGxbOJ14z+38FJbyeTWP7aK
TGfcseQ/+uhPqirX2D8iXBMXnuzlP9ZXJ+yt0do/XFmB3D8m5z9eTaSdsNPc
Px7gXCHYXug/Aa7xUp3c3j9D0mt/e5bpP7B2yVr1deA/ac3l5DzN6j+2TbVI
jYDhP2FbmLYtA+w/VTuPeNyN4j+kYr7vXTjtP0s/6KStneM/rhqWP9xs7j8E
9vDaz6/kP9wZyCS2oO8/7hQiHxbE5T8ZnVsD/GnwP07F3BhX2uY/AT9qplYD
8T/NVKjEbPLnP00VCjpwnPE/VNyrLDQM6T/lJVGRTTXyP4k0/yaNJ+o/XX/6
HPPN8j9C/G0ZWkTrP6cR9cI=
            "]]}, {
           Directive[
            PointSize[0.009166666666666668], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[1.6]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{
                EdgeForm[], 
                Polygon[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.009166666666666668], 
                  RGBColor[0.560181, 0.691569, 0.194885], 
                  AbsoluteThickness[1.6]]}], {0., 0.}, Automatic, 
             Offset[8.16]], CompressedData["
1:eJwB9QEK/iFib1JlAwAAAB4AAAABAAAAAgAAADR+F08tmqQ/+xnY17AUOr/e
YOws2E20P8XWCibLw1I/tLmKWKAHvj8T27+k1GdyP7QU1HzDv8M/CvpfIcV9
gz/iTDyOLl3IP5OphpfoepA/Yz+e5VXezD/CoVv5yq+YPwQA8QStotA/DUQM
rZYgoT9WvFQEHMrSP+ZBpyxGiqY/+bOBMGXm1D+P03GsmIisP3YGjB1l+NY/
l39akAiIsT+1lcxr6ADZPwUrvZcDC7U/WuyNkqwA2z8ipRpRTsi4P9c6TLZg
+Nw/mVWMHlm7vD/UEYmEpujeP7TmAxP3b8A/cL01iAlp4D9qZkTJFZnCP4x3
OdaXWuE/5cBe9D7XxD+ItDRfPUniPzIIB0HNKMc/lLjARTQ14z9rIOodPYzJ
PxgTlv2xHuQ/2qI5MioAzD8GY9qn5wXlP4UWUPZMg84/TH0LagLr5T/z9x04
PIrQP7Jya78rzuY/4rR3CkzZ0T9tgfDEia/nP7ZyAOdWLtM/CtDTfz+P6D+b
W6QR6IjUP/9D6x5tbek/rHKaQ5To1T9gEQc3MErqPwS1LOL4TNc/iMmT+qMl
6z9tk0ZFu7XYPzeTxmzh/+s/wYzhDIgi2j9xkJuQ/9jsP0LaX4QSk9s/m9/u
kxOx7T9QweMSFAfdPxFH7y4=
            "]]}, {
           Directive[
            PointSize[0.009166666666666668], 
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[1.6]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{
                EdgeForm[], 
                
                Polygon[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.009166666666666668], 
                  RGBColor[0.922526, 0.385626, 0.209179], 
                  AbsoluteThickness[1.6]]}], {0., 0.}, Automatic, 
             Offset[7.6]], CompressedData["
1:eJwB9QEK/iFib1JlAwAAAB4AAAABAAAAAgAAAK21xmRBWqs/0fjCADv+ob9F
+TffHIi6P5buBxe9FLG/WKebg9pPwz8WLDPhQlG4v2wK9kT3AMk/SwMoEEPE
vr/Kxiv8BV7OP1kJu7A8PsK/10DBaaK20T+hnb+n4sPEv7isTW9HGtQ/GRkq
EZX5xr/iCTnErlzWPxgChA5p5ci/4na+jGWA2D8OgMIMCo3Kv4/22gjLh9o/
Egumfb31y7+6BxSOEnXcP4WgrDtnJM2/pjFutUVK3j9Owvxhjh3OvwZ1oFSj
BOA/0Ocfa2Llzr8XhDJB6dngP6B923HAf8+/1uvK08Gl4T/KK+x2OPDPvzro
YRLqaOI/oQxtSgkd0L9gOUj5DyTjP38xTQgqMNC/K4selNPX4z9aOyYd4jLQ
v95KBgrIhOQ/qceXingm0L/uIr6bdCvlP6xtguAZDNC/2yXrklXM5T+IkI2h
tMnPv80qQCLdZ+Y/zxXIQm9jz78VwIs2dP7mP1iOEfo1586/l6n2OHuQ5z88
fXRFtVbOv4Dv7MJKHug/581C63azzb9nWU1ENKjoP3D3r9zk/sy/06eRnIIu
6T9Dw4PeSzrMv+JVr6d6sek/uBs6+91my79kJne/WzHqP0INAcK0hcq/juA6
MmCu6j+9KQtW05fJv4f7/uY=
            "]]}}}, {{}, {}}}, {{}, {{{
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            GrayLevel[0]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{
                EdgeForm[], 
                Disk[{0, 0}]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[1.6], 
                  GrayLevel[0]]}], {0., 0.}, Automatic, 
             Offset[6.272]], {{{1.224744871391589, 1.}}, {{1.224744871391589, 
            1.}}}]}, {
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            GrayLevel[0]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{
                EdgeForm[], 
                Polygon[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[1.6], 
                  GrayLevel[0]]}], {0., 0.}, Automatic, 
             Offset[6.72]], {{{0.9693960265161633, 0.6631203934620967}}, {{
            0.9693960265161633, 0.6631203934620967}}}]}, {
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            GrayLevel[0]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{
                EdgeForm[], 
                Polygon[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[1.6], 
                  GrayLevel[0]]}], {0., 0.}, Automatic, 
             Offset[8.16]], {{{0.7809310892394863, 0.33144134645630824`}}, {{
            0.7809310892394863, 0.33144134645630824`}}}]}, {
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            GrayLevel[0]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{
                EdgeForm[], 
                
                Polygon[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[1.6], 
                  GrayLevel[0]]}], {0., 0.}, Automatic, 
             Offset[7.6]], {{{0.745015829910026, -0.23462435256495606`}}, {{
            0.745015829910026, -0.23462435256495606`}}}]}}}, {{}, {}}}, {{}, 
        GraphicsComplex[CompressedData["
1:eJxTTMoPSmViYGDQAWIQrafIKdI347M9Axh8sC+Nuvru+MVP9g0XXu/8KfzO
PkNs/S9NsU/23xqK659bvLE/qfTkdXvKR/upr8IL+rJf2VdU/Qt8sfuDva85
/5k3K17YR3BPtqyT/mCvd7J1ivy7Z/YfvW9c8GJ9by8en+7kYfHUfk//zOJD
D9/aqyyN5SloeWzv0/NJcO/pN/ay8VHtqecf2p+USUv7fOi1va/2/cf9og/s
a13y2qcef2V/I8TJM2HpHfv14hmLy2+9tJ8SkM/DxnzT/sslMaPkvy/sS+c8
ORxqdtVewGB31DrjF/Ym7vK5CToX7b/OEn2U2vzc3isq5Mn2SSft9c2WSJz4
/szepGnfLp/W/fYfDhe/1Vv+zH7a2fPBy20X2kt+n39oxeFn9qtPvbG+9WHz
/pAXfAXa15/bP/Dq26HNcW5/mIFGNpfGG/vnRbf/rT/4YL/L7WZVvb3v7S1l
rsxcaf/Mfv4tC43Kmy/tHxUEpC/7d8M+2NItT/PaM3uPpY+yn33fan92U++H
3t3P7Wts9iWlsZ7ZPxr+lIU/ABMLbOY=
         "], {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[
              Rational[7, 360]], 
             AbsoluteThickness[1.6], 
             GrayLevel[0], 
             Dashing[0.02]], {
             Arrowheads[Medium], 
             Arrow[{1, 2, 3, 4, 5, 6, 21}]}, {
             Arrowheads[Medium], 
             Arrow[{21, 7, 8, 9, 10, 11, 12, 22}]}, {
             Arrowheads[Medium], 
             Arrow[{22, 13, 14, 15, 16, 23}]}, {
             Arrowheads[Medium], 
             Arrow[{23, 17, 18, 24}]}, {
             Arrowheads[Medium], 
             Arrow[{24, 19, 20}]}}}, {{
            Directive[
             Opacity[0]], 
            Point[{21, 22, 23, 24}]}, {}}}], {{}, {}}}, {{}, {{{
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            GrayLevel[0]], 
           GeometricTransformation[
            Inset[
             Style[
              Style["x", 20, Bold], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[1.6], 
                  GrayLevel[0]]}], {0., 0.}], {{{0.7071067811865476, 0.}}, {{
            0.7071067811865476, 0.}}}]}}}, {{}, {}}}}, {{}, {{{
          Directive[
           AbsoluteThickness[1.6], 
           GrayLevel[0], 
           PointSize[0.0065]], 
          Point[CompressedData["
1:eJxl13c41f3/B3BFskpllDIaComkW3bPjKySNHSLpCUzFA3RskKiUEYlJJSR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           "]]}}}, {{}, {}}}}, {
     PlotRange -> All, PlotRange -> {{0, 1.5}, {-0.5, 1.3}}, Frame -> True, 
      FrameTicksStyle -> Directive[18, "TR"], ImageSize -> 600, FrameLabel -> {
        Style["Im(j)", 18, "TR"], 
        Style["Im(\[Nu])", 18, "TR"]}, DisplayFunction -> Identity, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0.009827084925434885, 0}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0.009827084925434885, 1.5}, {-0.25310566755881825`, 
       1.2628456256461653`}}, PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      Unevaluated[
       PointLegend[{
         Directive[
          PointSize[0.012833333333333334`], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]]}, {
         Style["a/L=\!\(\*SqrtBox[FractionBox[\(2\), \(3\)]]\)", 18, "TR"]}, 
        LegendMarkers -> {{
           Style["x", 20, Bold], Automatic}}, Joined -> {False}, 
        LabelStyle -> {}, LegendLayout -> "Column"]]], {0.15, 0.6}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.866695197999742*^9, 3.866695209188504*^9}, 
   3.8666953508077374`*^9, 3.8667028589003983`*^9, {3.86670290885222*^9, 
   3.8667029568752813`*^9}, 3.8667030291830893`*^9, 3.8759544400363073`*^9, 
   3.876208954395265*^9, 3.876209115488393*^9, {3.8762091720116673`*^9, 
   3.876209182315299*^9}},
 CellLabel->"Out[52]=",ExpressionUUID->"43a96a68-d0c6-4dc9-8924-8bb1d08b4ed5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"location", "<>", "\"\<Markus_Casey_Comp.pdf\>\""}], ",", 
   "export"}], "]"}]], "Input",
 CellChangeTimes->{{3.866695135983714*^9, 3.86669517600482*^9}, 
   3.866695235653948*^9, {3.866703033906343*^9, 3.866703034784134*^9}, {
   3.876208553093193*^9, 
   3.876208554513174*^9}},ExpressionUUID->"edbd16b9-a3f0-48a2-8009-\
1d58ec0f0aa9"],

Cell[BoxData["\<\"Markus_Casey_Comp.pdf\"\>"], "Output",
 CellChangeTimes->{3.8666952452507343`*^9, 3.866702973528634*^9, 
  3.866703035259169*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"ea5647d7-b5a6-4d0c-9ceb-9ef2013f658f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{720, 762},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"13.1 for Linux x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b8412b0f-8921-490a-9e94-fe5316b0ac7c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 161, 3, 98, "Title",ExpressionUUID->"01be71c8-6216-4afa-81d8-6737e89badb2"],
Cell[744, 27, 261, 7, 81, "Text",ExpressionUUID->"3ea80a6f-44cd-4d1d-86ed-4bd2d23780d4"],
Cell[1008, 36, 196, 3, 29, "Input",ExpressionUUID->"c8688f56-d843-41aa-ba08-e44aba0f35de"],
Cell[1207, 41, 278, 8, 32, "Input",ExpressionUUID->"75553c03-dcbb-4eed-8958-75bd121398ff"],
Cell[1488, 51, 332, 7, 58, "Text",ExpressionUUID->"03dd9923-668e-487b-9050-69e56e0f7ea6"],
Cell[1823, 60, 872, 17, 51, "Input",ExpressionUUID->"b840459e-c2b6-4862-a467-2f551a01ec78"],
Cell[CellGroupData[{
Cell[2720, 81, 177, 3, 67, "Section",ExpressionUUID->"2f1255d2-64af-4d75-b043-78941f82580f"],
Cell[CellGroupData[{
Cell[2922, 88, 218, 4, 45, "Subsubsection",ExpressionUUID->"7a9aec94-8cb1-45bf-8d10-83822b149db8"],
Cell[3143, 94, 149, 2, 29, "Input",ExpressionUUID->"929f4eb7-d54b-42fe-b0bf-53fa82193a8d"],
Cell[3295, 98, 258, 6, 58, "Text",ExpressionUUID->"13a145c4-44c2-455c-8687-6373d2398602"],
Cell[CellGroupData[{
Cell[3578, 108, 687, 12, 51, "Input",ExpressionUUID->"679fd5b1-403e-48a0-b457-f63b20a91225"],
Cell[4268, 122, 222, 3, 33, "Output",ExpressionUUID->"73d44b78-2250-4d03-bd1a-c7c08a6ed094"]
}, Open  ]],
Cell[4505, 128, 484, 9, 81, "Text",ExpressionUUID->"d81c23f8-124b-4169-a376-f32359e4f470"],
Cell[CellGroupData[{
Cell[5014, 141, 1096, 32, 71, "Input",ExpressionUUID->"15f931ce-eca8-4f76-98fe-076890e2307b"],
Cell[6113, 175, 910, 26, 165, "Output",ExpressionUUID->"93490778-5fed-4fa1-913f-fe4689a1421f"]
}, Open  ]],
Cell[7038, 204, 1093, 34, 94, "Input",ExpressionUUID->"188abbb0-dbaa-4d2e-8e02-8cd9bdb617ae"],
Cell[8134, 240, 783, 16, 29, "Input",ExpressionUUID->"5da0afee-03ed-4ce9-8e2d-72d8acc8a415"],
Cell[8920, 258, 2763, 73, 365, "Text",ExpressionUUID->"67124d0e-a0dc-45d9-9020-c1df203b4cbe"],
Cell[11686, 333, 711, 18, 47, "Input",ExpressionUUID->"92aa6e5a-b2ac-474b-8881-df0734f247d8"],
Cell[12400, 353, 170, 2, 29, "Input",ExpressionUUID->"1c84fdae-f967-4e53-b30a-1afddb6bd83c"],
Cell[12573, 357, 254, 4, 29, "Input",ExpressionUUID->"56ffbc6a-adc8-495c-819f-e5066dedebed"],
Cell[12830, 363, 653, 20, 35, "Text",ExpressionUUID->"72c69b5c-020c-4d3d-921c-5c619b3029a5"],
Cell[13486, 385, 2251, 61, 133, "Input",ExpressionUUID->"6b7f8c76-da11-4ba5-8b54-45a2fd7d31ad"],
Cell[15740, 448, 352, 6, 29, "Input",ExpressionUUID->"0e9df5d1-d519-400c-a005-d0315936b3cb"],
Cell[16095, 456, 569, 16, 41, "Text",ExpressionUUID->"96d28eaa-8ac4-406d-b755-2cc16430e8e5"],
Cell[CellGroupData[{
Cell[16689, 476, 493, 14, 51, "Input",ExpressionUUID->"fa48451f-429c-4f97-b5b4-cbe997decf99"],
Cell[17185, 492, 267, 4, 47, "Output",ExpressionUUID->"a6bed537-2e90-48f5-a1ce-fa1211db9a44"]
}, Open  ]],
Cell[17467, 499, 313, 7, 32, "Input",ExpressionUUID->"b023df28-ed2f-4184-a432-d688797c8775"],
Cell[17783, 508, 311, 7, 58, "Text",ExpressionUUID->"165d5395-ed64-4076-a72a-73eefbe8eeca"],
Cell[18097, 517, 1247, 27, 53, "Input",ExpressionUUID->"b98e33e0-f822-42f2-a964-010b4ce6e652"],
Cell[CellGroupData[{
Cell[19369, 548, 693, 12, 51, "Input",ExpressionUUID->"0f66e180-8cac-479d-8f36-64fb1fe66b1a"],
Cell[20065, 562, 16857, 412, 158, "Output",ExpressionUUID->"7a319bf4-26de-4d67-b2a4-c33ef67acb75"]
}, Open  ]],
Cell[36937, 977, 5061, 169, 311, "Text",ExpressionUUID->"4d21dc17-fd90-498c-a3f2-a3e3cafeb0e3"],
Cell[42001, 1148, 366, 10, 35, "Text",ExpressionUUID->"c4299bd6-163b-4ae3-b481-c650417a6417"],
Cell[CellGroupData[{
Cell[42392, 1162, 636, 16, 73, "Input",ExpressionUUID->"31ac3c13-47a2-4542-937d-0fab8e57b1da"],
Cell[43031, 1180, 11459, 317, 414, "Output",ExpressionUUID->"2b34d4da-d9b0-4f2b-a57c-99b1d7f87787"],
Cell[54493, 1499, 3433, 86, 197, "Output",ExpressionUUID->"031e28c3-4258-41dd-85f1-af7ca969b9a5"],
Cell[57929, 1587, 799, 20, 47, "Output",ExpressionUUID->"a9415577-79aa-49b7-8b0a-315ce76bea35"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58777, 1613, 268, 4, 45, "Subsubsection",ExpressionUUID->"24e872d6-b515-4632-b375-54a14e729c0f"],
Cell[59048, 1619, 311, 7, 58, "Text",ExpressionUUID->"a048fe5d-82f2-4640-8415-d790fcea3450"],
Cell[59362, 1628, 1208, 32, 113, "Input",ExpressionUUID->"cc4d6213-f8d1-46e4-b1fc-d1ca4773effc"],
Cell[60573, 1662, 484, 12, 29, "Input",ExpressionUUID->"7da12c1b-7b9b-4445-b415-27c8b097e3ac"],
Cell[61060, 1676, 255, 6, 35, "Text",ExpressionUUID->"13f46d56-0b59-4d7d-9d39-0925b3b71afe"],
Cell[61318, 1684, 1772, 41, 339, "Input",ExpressionUUID->"2fce8643-292f-460c-a0b1-3b96485e06bd"],
Cell[63093, 1727, 472, 9, 104, "Text",ExpressionUUID->"a18be3de-88a6-4b0d-9a69-9c77b61b213d"],
Cell[63568, 1738, 232, 4, 29, "Input",ExpressionUUID->"54ac6444-cf90-4db9-aba2-af85ccfbd1b4"],
Cell[63803, 1744, 271, 5, 35, "Text",ExpressionUUID->"2721d16c-fbdd-47a8-ad23-bf600772f3c0"],
Cell[64077, 1751, 396, 8, 71, "Input",ExpressionUUID->"26c2e345-c9b9-486f-a077-81e13c423fa4"],
Cell[64476, 1761, 4239, 101, 663, "Text",ExpressionUUID->"ea4284c9-9ca7-43b9-8be2-6b78e743a9c3"],
Cell[68718, 1864, 20557, 550, 1791, "Input",ExpressionUUID->"27908776-7f61-4527-874d-a352be775909"],
Cell[89278, 2416, 328, 7, 35, "Text",ExpressionUUID->"aa5a9cbb-26e0-4f8c-abf6-2f7c3c1005d1"],
Cell[89609, 2425, 1515, 30, 92, "Input",ExpressionUUID->"e0b5ca4d-a329-4e8d-9be8-b20604922619"],
Cell[CellGroupData[{
Cell[91149, 2459, 724, 16, 33, "Input",ExpressionUUID->"be68070a-6e91-496b-b803-e10f62254a61"],
Cell[91876, 2477, 4328, 107, 249, "Output",ExpressionUUID->"64030d95-bf75-44bf-97f2-cb7bc2d9db30"]
}, Open  ]],
Cell[96219, 2587, 785, 20, 311, "Text",ExpressionUUID->"65654589-776f-4b8e-8978-0be56b1439f5"],
Cell[97007, 2609, 4487, 129, 432, "Input",ExpressionUUID->"c91a1363-3881-4023-8931-1b01ff49355f"],
Cell[101497, 2740, 426, 8, 104, "Text",ExpressionUUID->"3b71c199-6ba0-4897-9aa2-e53cc2a6827e"],
Cell[101926, 2750, 805, 23, 71, "Input",ExpressionUUID->"2c64fd9e-df57-441f-bbd4-1a21f6f45c9d"],
Cell[CellGroupData[{
Cell[102756, 2777, 495, 12, 33, "Input",ExpressionUUID->"6e106110-1cba-4a42-b5ee-a182a0087ad6"],
Cell[103254, 2791, 3930, 100, 205, "Output",ExpressionUUID->"a40d0984-61b4-4a38-b910-b691a52e0346"]
}, Open  ]],
Cell[107199, 2894, 343, 7, 58, "Text",ExpressionUUID->"a3a986bb-be20-44df-ab3b-ee1ae1964dca"],
Cell[CellGroupData[{
Cell[107567, 2905, 1052, 27, 78, "Input",ExpressionUUID->"0d757f75-b5d2-46d2-86c2-7d312ddc9800"],
Cell[108622, 2934, 4645, 114, 393, "Output",ExpressionUUID->"6fd855ff-92b1-41ed-8815-2ff9e60a32fd"]
}, Open  ]],
Cell[113282, 3051, 680, 16, 242, "Text",ExpressionUUID->"732a3cc8-613b-4789-bd0b-8cb9daff52b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113999, 3072, 169, 3, 45, "Subsubsection",ExpressionUUID->"5be6645f-5790-4083-9949-b23f269f4ebb"],
Cell[114171, 3077, 2882, 68, 290, "Input",ExpressionUUID->"5094c4b5-23f4-40fd-8dd8-d7a6eaf3c67b"],
Cell[117056, 3147, 159, 3, 35, "Text",ExpressionUUID->"1c3dea3d-b0af-498f-90c4-10312bf44996"],
Cell[117218, 3152, 128, 3, 29, "Input",ExpressionUUID->"24c33125-fa32-469e-997a-17b78b6f7c29"],
Cell[117349, 3157, 404, 9, 51, "Input",ExpressionUUID->"95ba5af3-d1c1-41e4-9ee8-fd9089455f76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117790, 3171, 158, 3, 45, "Subsubsection",ExpressionUUID->"73b27ec6-8909-4964-baa5-60f65b4b7183"],
Cell[117951, 3176, 551, 19, 57, "Input",ExpressionUUID->"332d4cd9-7116-4d77-9129-74e42ff0f001"],
Cell[118505, 3197, 355, 8, 29, "Input",ExpressionUUID->"494c312d-c3ce-4721-9e2b-cafe36d947e6"],
Cell[118863, 3207, 128, 3, 29, "Input",ExpressionUUID->"d868f235-7122-4ebf-a8f2-48f71590c414"],
Cell[118994, 3212, 198, 3, 35, "Text",ExpressionUUID->"3fcef6b1-c09d-4b6b-8b44-0c7bcf6447d0"],
Cell[119195, 3217, 2325, 65, 225, "Input",ExpressionUUID->"cebf8b03-0d8b-494a-9527-8c05af40487e"],
Cell[121523, 3284, 128, 3, 29, "Input",ExpressionUUID->"c96eea24-e795-4380-87ff-c19433448938"],
Cell[121654, 3289, 183, 3, 35, "Text",ExpressionUUID->"223b3a27-e05b-47d7-809a-5ec9a885835e"],
Cell[121840, 3294, 705, 19, 51, "Input",ExpressionUUID->"cd924d66-8140-4df7-8ed3-f64bc94071ba"],
Cell[122548, 3315, 602, 17, 58, "Text",ExpressionUUID->"19739ef7-df59-4a41-a8fc-f97ec7e58a4a"],
Cell[CellGroupData[{
Cell[123175, 3336, 996, 23, 71, "Input",ExpressionUUID->"3ec812f1-7b89-4f33-b5e3-2ca47eb058cb"],
Cell[124174, 3361, 3933, 96, 230, "Output",ExpressionUUID->"7432f966-36a8-4c2b-9f2d-b45ca3d4acb3"]
}, Open  ]],
Cell[128122, 3460, 176, 3, 35, "Text",ExpressionUUID->"db089861-23cb-4349-985d-07ff65f79e30"],
Cell[CellGroupData[{
Cell[128323, 3467, 1293, 33, 162, "Input",ExpressionUUID->"7ce15471-3eff-42ca-83bd-48a03cb91bd1"],
Cell[129619, 3502, 7649, 187, 382, "Output",ExpressionUUID->"ddb80e47-67d7-4d25-8273-6efbf847d554"]
}, Open  ]],
Cell[137283, 3692, 194, 3, 35, "Text",ExpressionUUID->"fd450545-87c9-41c7-816f-cd80be3ac265"],
Cell[CellGroupData[{
Cell[137502, 3699, 1610, 39, 139, "Input",ExpressionUUID->"ea735e5f-6479-475f-a63a-2a5855a868f8"],
Cell[139115, 3740, 2536, 57, 230, "Output",ExpressionUUID->"59bdf861-6037-430c-96a5-803db8e12881"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141688, 3802, 1893, 45, 195, "Input",ExpressionUUID->"364dfb62-72e0-4969-b3d2-e90fdbad0562"],
Cell[143584, 3849, 26236, 596, 385, "Output",ExpressionUUID->"953410b7-8b07-4bed-9f5f-bee16ec3838b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169857, 4450, 1416, 33, 92, "Input",ExpressionUUID->"36dd3d05-9bb4-494d-9024-9a33a7309de9"],
Cell[171276, 4485, 45400, 993, 398, "Output",ExpressionUUID->"c932fcfc-e06e-4297-a5cf-b7a4dc6ac490"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216713, 5483, 359, 9, 29, "Input",ExpressionUUID->"86362bd3-3261-42e1-b38c-be1d6f5c3247"],
Cell[217075, 5494, 365, 5, 55, "Output",ExpressionUUID->"b5fdf04d-e3b5-4a36-99c4-2fc46e04299e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[217501, 5506, 155, 3, 67, "Section",ExpressionUUID->"670f4b16-db8f-46ba-9caa-449fae47f6f5"],
Cell[CellGroupData[{
Cell[217681, 5513, 171, 3, 45, "Subsubsection",ExpressionUUID->"dfee90bf-8fa7-497b-8cac-3e0bdd714cbf"],
Cell[217855, 5518, 578, 14, 35, "Text",ExpressionUUID->"68349528-80e7-4fa2-957c-0a5010a513a4"],
Cell[CellGroupData[{
Cell[218458, 5536, 1320, 41, 114, "Input",ExpressionUUID->"db1af353-05f8-4e1a-9d66-fe4be64e2359"],
Cell[219781, 5579, 346, 11, 60, "Output",ExpressionUUID->"0aebc5ad-9fba-4a99-be59-e6f405af612d"],
Cell[220130, 5592, 368, 12, 60, "Output",ExpressionUUID->"0567f0ea-d757-40d6-9691-f2981aa716d4"]
}, Open  ]],
Cell[220513, 5607, 169, 3, 35, "Text",ExpressionUUID->"c3f95ed2-0961-4971-877b-fb78663ddf32"],
Cell[CellGroupData[{
Cell[220707, 5614, 481, 15, 58, "Input",ExpressionUUID->"5dddc8ad-bdad-418e-904b-8143b9ed9f3f"],
Cell[221191, 5631, 290, 8, 56, "Output",ExpressionUUID->"25b24342-3880-4488-8f83-881bf082d4e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221518, 5644, 256, 6, 29, "Input",ExpressionUUID->"94843d21-205f-48e9-88f5-7e16434ee6a4"],
Cell[221777, 5652, 194, 3, 33, "Output",ExpressionUUID->"79246a6d-9415-4a14-aede-1ba87e2a7b35"]
}, Open  ]],
Cell[221986, 5658, 161, 3, 35, "Text",ExpressionUUID->"7d0adcc1-afbc-4d34-ad2c-9f57f8bdc0e5"],
Cell[CellGroupData[{
Cell[222172, 5665, 818, 19, 51, "Input",ExpressionUUID->"66ddfe0b-b76f-4e85-a5a2-3f1ba064c633"],
Cell[222993, 5686, 1666, 48, 382, "Output",ExpressionUUID->"9d8dbd70-e2f0-409a-a6ba-4aeb441040dc"]
}, Open  ]],
Cell[224674, 5737, 161, 3, 35, "Text",ExpressionUUID->"9dc5b556-ffb9-4e39-8f61-f75bc62a67c5"],
Cell[CellGroupData[{
Cell[224860, 5744, 4000, 104, 333, "Input",ExpressionUUID->"211dacce-bfb3-4b9a-ab4c-69d7409ea928"],
Cell[228863, 5850, 31554, 664, 396, "Output",ExpressionUUID->"6f4997cf-6710-44eb-b8fe-03fa22b02155"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260454, 6519, 334, 7, 51, "Input",ExpressionUUID->"de573f0f-e106-4a7d-abb4-981c23ca626d"],
Cell[260791, 6528, 243, 4, 55, "Output",ExpressionUUID->"af582136-ab31-4a1a-93d2-348737d37cdd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[261083, 6538, 168, 3, 45, "Subsubsection",ExpressionUUID->"ea832938-dc0f-4033-b944-387607274415"],
Cell[261254, 6543, 178, 3, 35, "Text",ExpressionUUID->"a2b064bf-b997-4fc2-b9c6-0efa44250208"],
Cell[261435, 6548, 152, 3, 29, "Input",ExpressionUUID->"82398764-ae10-4c89-ac06-1b53b813d5c4"],
Cell[261590, 6553, 581, 11, 29, "Input",ExpressionUUID->"c01ba124-5ccf-497b-b1f1-7884ee7bfcac"],
Cell[262174, 6566, 258, 6, 35, "Text",ExpressionUUID->"7f02e448-eaec-4563-891a-ea15c0343ee3"],
Cell[262435, 6574, 1156, 35, 113, "Input",ExpressionUUID->"c15a62e4-cd34-4f02-b636-1a9bbe19ff8a"],
Cell[263594, 6611, 170, 3, 35, "Text",ExpressionUUID->"77a69ea1-0229-47a9-89f4-015db03efa74"],
Cell[263767, 6616, 830, 24, 92, "Input",ExpressionUUID->"429b48fd-d395-48c0-9cc2-f52af205bc93"],
Cell[CellGroupData[{
Cell[264622, 6644, 954, 29, 49, "Input",ExpressionUUID->"3cd7e388-66c5-46b9-98de-925642651769"],
Cell[265579, 6675, 2488, 40, 285, "Output",ExpressionUUID->"51be7490-018c-4569-a365-0b3160840a27"]
}, Open  ]],
Cell[268082, 6718, 712, 17, 51, "Input",ExpressionUUID->"303b1d74-e764-4226-9df1-7584005168c5"],
Cell[CellGroupData[{
Cell[268819, 6739, 450, 9, 29, "Input",ExpressionUUID->"33e151c7-5de5-42e4-ae93-0717fee2a6e4"],
Cell[269272, 6750, 59394, 1225, 398, "Output",ExpressionUUID->"43a96a68-d0c6-4dc9-8924-8bb1d08b4ed5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328703, 7980, 399, 9, 29, "Input",ExpressionUUID->"edbd16b9-a3f0-48a2-8009-1d58ec0f0aa9"],
Cell[329105, 7991, 230, 4, 33, "Output",ExpressionUUID->"ea5647d7-b5a6-4d0c-9ceb-9ef2013f658f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/scalar_pkp.csv <==
a,imaginary q,imaginary w
0.0,0.02123724356957945,0.012410189294429672
0.0,0.031237243569579447,0.018355386562709023
0.0,0.041237243569579446,0.024364377963316138
0.0,0.05123724356957945,0.030436259288833437
0.0,0.06123724356957945,0.036570134302099516
0.0,0.06123724356957945,0.045538776541572415
0.0,0.06123724356957945,0.036570134302099516
0.0,0.07123724356957944,0.04276511488272504
0.0,0.08123724356957945,0.04902032116272222
0.0,0.09123724356957945,0.055334881651569065
0.0,0.10123724356957944,0.06170793335102779
0.0,0.11123724356957945,0.06813862186003576
0.0,0.12123724356957945,0.07462610146998452
0.0,0.13123724356957944,0.08116953525070034
0.0,0.14123724356957945,0.0877680951274365
0.0,0.15123724356957946,0.09442096194918449
0.0,0.16123724356957944,0.1011273255486072
0.0,0.17123724356957945,0.10788638479389372
0.0,0.18123724356957946,0.11469734763283071
0.0,0.19123724356957944,0.1215594311293813
0.0,0.20123724356957945,0.12847186149305737
0.0,0.21123724356957946,0.1354338741013661
0.0,0.22123724356957944,0.14244471351560736
0.0,0.23123724356957945,0.14950363349029222
0.0,0.24123724356957946,0.15660989697644812
0.0,0.25123724356957944,0.1637627761190708
0.0,0.26123724356957945,0.17096155224897722
0.0,0.27123724356957946,0.1782055158693077
0.0,0.28123724356957946,0.1854939666369211
0.0,0.2912372435695795,0.192826213338919
0.0,0.3012372435695794,0.20020157386453083
0.0,0.31123724356957944,0.20761937517258502
0.0,0.32123724356957944,0.2150789532547857
0.0,0.33123724356957945,0.22257965309500843
0.0,0.34123724356957946,0.23012082862482258
0.0,0.35123724356957947,0.23770184267544212
0.0,0.3612372435695795,0.24532206692630099
0.0,0.37123724356957943,0.2529808818504429
0.0,0.38123724356957944,0.2606776766569097
0.0,0.39123724356957945,0.26841184923030803
0.0,0.40123724356957946,0.27618280606772516
0.0,0.41123724356957947,0.2839899622131641
0.0,0.4212372435695795,0.2918327411896571
0.0,0.43123724356957943,0.29971057492921627
0.0,0.44123724356957944,0.30762290370077067
0.0,0.45123724356957945,0.31556917603623647
0.0,0.46123724356957946,0.3235488486548605
0.0,0.47123724356957947,0.3315613863859728
0.0,0.4812372435695795,0.33960626209027833
0.0,0.4912372435695795,0.34768295657981363
0.0,0.5012372435695794,0.3557909585366888
0.0,0.5112372435695794,0.36392976443073144
0.0,0.5212372435695795,0.37209887843614353
0.0,0.5312372435695795,0.3802978123472776
0.0,0.5412372435695795,0.38852608549363615
0.0,0.5512372435695795,0.3967832246541911
0.0,0.5612372435695795,0.4050687639711182
0.0,0.5712372435695795,0.4133822448630358
0.0,0.5812372435695795,0.42172321593783485
0.0,0.5912372435695794,0.43009123290518075
0.0,0.6012372435695794,0.43848585848876737
0.0,0.6112372435695794,0.4469066623383964
0.0,0.6212372435695794,0.45535322094195396
0.0,0.6312372435695794,0.46382511753735245
0.0,0.6412372435695795,0.47232194202450134
0.0,0.6512372435695795,0.48084329087736893
0.0,0.6612372435695795,0.48938876705619283
0.0,0.6712372435695795,0.49795797991989393
0.0,0.6812372435695795,0.5065505451387465
0.0,0.6912372435695795,0.5151660846073539
0.0,0.7012372435695795,0.5238042263579755
0.0,0.7112372435695795,0.5324646044742501
0.0,0.7212372435695794,0.5411468590053562
0.0,0.7312372435695794,0.5498506358806481
0.0,0.7412372435695794,0.5585755868248059
0.0,0.7512372435695794,0.5673213692735317
0.0,0.7612372435695794,0.576087646289825
0.0,0.7712372435695795,0.5848740864808676
0.0,0.7812372435695795,0.593680363915546
0.0,0.7912372435695795,0.6025061580426362
0.0,0.8012372435695795,0.6113511536096768
0.0,0.8112372435695795,0.620215040582551
0.0,0.8212372435695795,0.6290975140657992
0.0,0.8312372435695795,0.6379982742236817
0.0,0.8412372435695795,0.646917026202007
0.0,0.8512372435695794,0.6558534800507432
0.0,0.8612372435695794,0.6648073506474266
0.0,0.8712372435695794,0.6737783576213802
0.0,0.8812372435695794,0.6827662252787543
0.0,0.8912372435695795,0.6917706825283982
0.0,0.9012372435695795,0.7007914628085755
0.0,0.9112372435695795,0.7098283040145265
0.0,0.9212372435695795,0.7188809484268891
0.0,0.9312372435695795,0.7279491426409812
0.0,0.9412372435695795,0.7370326374969511
0.0,0.9512372435695795,0.7461311880107988
0.0,0.9612372435695795,0.7552445533062724
0.0,0.9712372435695795,0.7643724965476408
0.0,0.9812372435695794,0.7735147848733457
0.0,0.9912372435695794,0.7826711893305308
0.3,0.008469801325808157,0.0028778618692308832
0.3,0.018469801325808156,0.006369548519486029
0.3,0.028469801325808158,0.009962131567616099
0.3,0.038469801325808156,0.013654774090095525
0.3,0.04846980132580816,0.01744662196330541
0.3,0.04846980132580816,0.027756007379158894
0.3,0.04846980132580816,0.01744662196330541
0.3,0.05846980132580816,0.021336804620304493
0.3,0.06846980132580816,0.025324435815306176
0.3,0.07846980132580816,0.029408614394407246
0.3,0.08846980132580816,0.03358842507112217
0.3,0.09846980132580815,0.03786293920529031
0.3,0.10846980132580816,0.042231215583941294
0.3,0.11846980132580816,0.046692301202726195
0.3,0.12846980132580815,0.05124523204654912
0.3,0.13846980132580816,0.05588903386806447
0.3,0.14846980132580817,0.06062272296274008
0.3,0.15846980132580815,0.06544530693922453
0.3,0.16846980132580816,0.07035578548379871
0.3,0.17846980132580817,0.07535315111773644
0.3,0.18846980132580815,0.08043638994644596
0.3,0.19846980132580816,0.0856044823993148
0.3,0.20846980132580817,0.0908564039592317
0.3,0.21846980132580815,0.09619112588081381
0.3,0.22846980132580816,0.10160761589642262
0.3,0.23846980132580817,0.10710483890910877
0.3,0.24846980132580815,0.11268175767168384
0.3,0.25846980132580816,0.11833733345117543
0.3,0.26846980132580817,0.12407052667798059
0.3,0.2784698013258082,0.12988029757909197
0.3,0.2884698013258082,0.1357656067948294
0.3,0.29846980132580814,0.14172541597856855
0.3,0.30846980132580815,0.14775868837901582
0.3,0.31846980132580816,0.15386438940463565
0.3,0.32846980132580816,0.16004148716989317
0.3,0.3384698013258082,0.16628895302302857
0.3,0.3484698013258082,0.1726057620551343
0.3,0.3584698013258082,0.17899089359035764
0.3,0.36846980132580814,0.1854433316571007
0.3,0.37846980132580815,0.1919620654401396
0.3,0.38846980132580816,0.19854608971363003
0.3,0.39846980132580817,0.20519440525501106
0.3,0.4084698013258082,0.21190601923986194
0.3,0.4184698013258082,0.21867994561780602
0.3,0.42846980132580814,0.22551520546959505
0.3,0.43846980132580815,0.23241082734554178
0.3,0.44846980132580816,0.2393658475855029
0.3,0.45846980132580817,0.24637931062064616
0.3,0.4684698013258082,0.25345026925726344
0.3,0.4784698013258082,0.260577784942919
0.3,0.48846980132580814,0.26776092801524715
0.3,0.49846980132580815,0.27499877793373473
0.3,0.5084698013258082,0.2822904234948456
0.3,0.5184698013258082,0.2896349630308607
0.3,0.5284698013258081,0.29703150459282585
0.3,0.5384698013258081,0.3044791661180102
0.3,0.5484698013258081,0.3119770755822944
0.3,0.5584698013258081,0.31952437113791493
0.3,0.5684698013258082,0.32712020123700053
0.3,0.5784698013258082,0.3347637247413448
0.3,0.5884698013258082,0.34245411101886286
0.3,0.5984698013258082,0.35019054002718464
0.3,0.6084698013258082,0.3579722023848394
0.3,0.6184698013258082,0.3657982994304875
0.3,0.6284698013258082,0.3736680432706554
0.3,0.6384698013258082,0.38158065681642733
0.3,0.6484698013258081,0.3895353738095459
0.3,0.6584698013258081,0.39753143883837
0.3,0.6684698013258081,0.4055681073441334
0.3,0.6784698013258081,0.41364464561794245
0.3,0.6884698013258082,0.42176033078894576
0.3,0.6984698013258082,0.4299144508041005
0.3,0.7084698013258082,0.4381063043999538
0.3,0.7184698013258082,0.4463352010668494
0.3,0.7284698013258082,0.4546004610059598
0.3,0.7384698013258082,0.4629014150795381
0.3,0.7484698013258082,0.4712374047547703
0.3,0.7584698013258082,0.47960778204160265
0.3,0.7684698013258082,0.4880119094249072
0.3,0.7784698013258081,0.49644915979133714
0.3,0.7884698013258081,0.5049189163512159
0.3,0.7984698013258081,0.5134205725557909
0.3,0.8084698013258081,0.5219535320101736
0.3,0.8184698013258082,0.5305172083822759
0.3,0.8284698013258082,0.5391110253080432
0.3,0.8384698013258082,0.547734416293272
0.3,0.8484698013258082,0.5563868246122922
0.3,0.8584698013258082,0.5650677032037787
0.3,0.8684698013258082,0.5737765145639537
0.6,0.009046554461974308,-0.0002633953799887774
0.6,0.019046554461974306,-0.000437555153341147
0.6,0.029046554461974308,-0.00048827553038097474
0.6,0.03904655446197431,-0.00041498569135239963
0.6,0.03904655446197431,0.014945089179036943
0.6,0.03904655446197431,-0.00041498569135239963
0.6,0.049046554461974305,-0.0002171524346360098
0.6,0.05904655446197431,0.00010571857920433238
0.6,0.0690465544619743,0.0005540816196307152
0.6,0.07904655446197431,0.0011283497193472535
0.6,0.0890465544619743,0.001828893553286955
0.6,0.09904655446197431,0.0026560403681186425
0.6,0.10904655446197431,0.0036100729669794017
0.6,0.1190465544619743,0.004691228754064006
0.6,0.1290465544619743,0.005899698843597689
0.6,0.1390465544619743,0.007235627237581929
0.6,0.14904655446197432,0.008699110076534223
0.6,0.1590465544619743,0.010290194967242353
0.6,0.1690465544619743,0.012008880391321525
0.6,0.17904655446197432,0.013855115198099876
0.6,0.1890465544619743,0.015828798185065215
0.6,0.1990465544619743,0.017929777768784752
0.6,0.20904655446197432,0.020157851748861942
0.6,0.21904655446197432,0.022512767167122312
0.6,0.2290465544619743,0.024994220263825855
0.6,0.23904655446197431,0.027601856532289682
0.6,0.24904655446197432,0.030335270872874538
0.6,0.25904655446197433,0.03319400784684528
0.6,0.2690465544619743,0.03617756203016223
0.6,0.2790465544619743,0.039285378466801094
0.6,0.2890465544619743,0.04251685322073718
0.6,0.2990465544619743,0.045871334025269536
0.6,0.3090465544619743,0.04934812102790527
0.6,0.31904655446197433,0.05294646762857848
0.6,0.32904655446197434,0.05666558140854482
0.6,0.3390465544619743,0.060504625146876136
0.6,0.3490465544619743,0.06446271792108242
0.6,0.3590465544619743,0.0685389362880151
0.6,0.3690465544619743,0.07273231554085774
0.6,0.3790465544619743,0.07704185103769168
0.6,0.38904655446197434,0.08146649959683708
0.6,0.3990465544619743,0.08600518095391496
0.6,0.4090465544619743,0.09065677927535751
0.6,0.4190465544619743,0.09542014472291012
0.6,0.4290465544619743,0.10029409506352317
0.6,0.4390465544619743,0.1052774173189229
0.6,0.44904655446197433,0.11036886944907964
0.6,0.45904655446197434,0.11556718206375852
0.6,0.4690465544619743,0.12087106015634
0.6,0.4790465544619743,0.12627918485413653
0.6,0.4890465544619743,0.1317902151795037
0.6,0.4990465544619743,0.1374027898161497
0.6,0.5090465544619743,0.1431155288751816
0.6,0.5190465544619743,0.1489270356555916
0.6,0.5290465544619743,0.15483589839407544
0.6,0.5390465544619744,0.16084069199928883
0.6,0.5490465544619744,0.1669399797658815
0.6,0.5590465544619743,0.17313231506390078
0.6,0.5690465544619743,0.17941624299942396
0.6,0.5790465544619743,0.18579030204255884
0.6,0.5890465544619743,0.19225302561924165
0.6,0.5990465544619743,0.19880294366355905
0.6,0.6090465544619743,0.20543858412762156
0.6,0.6190465544619743,0.21215847444632105
0.6,0.6290465544619743,0.2189611429546068
0.6,0.6390465544619743,0.22584512025521708
0.6,0.6490465544619743,0.23280894053509837
0.6,0.6590465544619744,0.23985114282903616
0.6,0.6690465544619744,0.24697027222930157
0.6,0.6790465544619744,0.25416488104039203
0.6,0.6890465544619743,0.26143352987820545
0.6,0.6990465544619743,0.26877478871323696
0.6,0.7090465544619743,0.2761872378576247
0.6,0.7190465544619743,0.2836694688960942
0.6,0.7290465544619743,0.29122008556105944
0.9,0.01658623548350469,-0.011070796253635452
0.9,0.02658623548350469,-0.017677200676363695
0.9,0.03658623548350469,-0.02423086939299621
0.9,0.04658623548350469,-0.030730644928800472
0.9,0.05658623548350469,-0.03717533761449096
0.9,0.06658623548350469,-0.043563724612272786
0.9,0.0765862354835047,-0.049894548917591236
0.9,0.08658623548350469,-0.05616651833686498
0.9,0.09658623548350469,-0.06237830444161554
0.9,0.1065862354835047,-0.0685285414995577
0.9,0.11658623548350469,-0.07461582538338675
0.9,0.1265862354835047,-0.08063871245819042
0.9,0.13658623548350468,-0.08659571844862775
0.9,0.13658623548350468,-0.04146307705985029
0.9,0.13658623548350468,-0.08659571844862775
0.9,0.1465862354835047,-0.0924853172872575
0.9,0.1565862354835047,-0.09830593994566486
0.9,0.16658623548350468,-0.1040559732503321
0.9,0.1765862354835047,-0.10973375868552737
0.9,0.1865862354835047,-0.11533759118584931
0.9,0.1965862354835047,-0.12086571792146605
0.9,0.2065862354835047,-0.12631633707952938
0.9,0.2165862354835047,-0.13168759664572968
0.9,0.2265862354835047,-0.1369775931904897
0.9,0.2365862354835047,-0.14218437066487719
0.9,0.2465862354835047,-0.1473059192119515
0.9,0.2565862354835047,-0.15234017399995
0.9,0.2665862354835047,-0.15728501408447168
0.9,0.2765862354835047,-0.1621382613076267
0.9,0.2865862354835047,-0.16689767924299823
0.9,0.2965862354835047,-0.17156097219620633
0.9,0.3065862354835047,-0.17612578427187622
0.9,0.3165862354835047,-0.18058969851889434
0.9,0.3265862354835047,-0.18495023616698691
0.9,0.3365862354835047,-0.18920485596887543
0.9,0.3465862354835047,-0.19335095366355
0.9,0.3565862354835047,-0.1973858615775503
0.9,0.3665862354835047,-0.2013068483825507
0.9,0.37658623548350467,-0.20511111902900278
0.9,0.3865862354835047,-0.20879581487708435
0.9,0.3965862354835047,-0.21235801404772642
0.9,0.4065862354835047,-0.21579473201802432
0.9,0.4165862354835047,-0.21910292248686153
0.9,0.4265862354835047,-0.22227947853806615
0.9,0.4365862354835047,-0.22532123412984809
0.9,0.4465862354835047,-0.22822496594059735
0.9,0.4565862354835047,-0.2309873956023214
0.9,0.4665862354835047,-0.23360519235401836
0.9,0.4765862354835047,-0.23607497614807058
0.9,0.4865862354835047,-0.23839332124324464
0.9,0.4965862354835047,-0.2405567603180361
0.9,0.5065862354835047,-0.24256178913783213
0.9,0.5165862354835047,-0.24440487180860773
0.9,0.5265862354835047,-0.24608244664854656
0.9,0.5365862354835047,-0.2475909327070011
0.9,0.5465862354835047,-0.24892673695749962
0.9,0.5565862354835047,-0.2500862621879845
0.9,0.5665862354835047,-0.251065915607053
0.9,0.5765862354835047,-0.25186211817959014
0.9,0.5865862354835047,-0.2524713146987797
0.9,0.5965862354835048,-0.2528899845939966
0.9,0.6065862354835047,-0.2531146534655021
0.9,0.6165862354835047,-0.25314190532717407
0.9,0.6265862354835047,-0.25296839552773126
0.9,0.6365862354835047,-0.2525908643091197
0.9,0.6465862354835047,-0.252006150948013
0.9,0.6565862354835047,-0.2512112084128853
0.9,0.6665862354835047,-0.2502031184550369
0.9,0.6765862354835047,-0.24897910703752685
0.9,0.6865862354835047,-0.2475365599914877
0.9,0.6965862354835047,-0.24587303877510383
0.9,0.7065862354835047,-0.24398629619700865
0.9,0.7165862354835048,-0.24187429195341675
0.9,0.7265862354835046,-0.239535207817398

